Looks Can Be Deceiving: Linking User-Item Interactions and User's Propensity Towards Multi-Objective Recommendations

Multi-objective recommender systems (MORS) provide suggestions to users according to multiple (and possibly conflicting) goals. When a system optimizes its results at the individual-user level, it tailors them on a user's propensity towards the different objectives. Hence, the capability to understand users' fine-grained needs towards each goal is crucial. In this paper, we present the results of a user study in which we monitored the way users interacted with recommended items, as well as their self-proclaimed propensities towards relevance, novelty and diversity objectives. The study was divided into several sessions, where users evaluated recommendation lists originating from a relevance-only single-objective baseline as well as MORS. We show that despite MORS-based recommendations attracted less selections, its presence in the early sessions is crucial for users' satisfaction in the later stages. Surprisingly, the self-proclaimed willingness of users to interact with novel and diverse items is not always reflected in the recommendations they accept. Post-study questionnaires provide insights on how to deal with this matter, suggesting that MORS-based results should be accompanied by elements that allow users to understand the recommendations, so as to facilitate their acceptance.

==> results/QuestionnaireAnalysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\lpesk\\AppData\\Roaming\\Python\\Python38\\site-packages\\pandas\\core\\computation\\expressions.py:20: UserWarning: Pandas requires version '2.7.3' or newer of 'numexpr' (version '2.7.1' currently installed).\n",
      "  from pandas.core.computation.check import NUMEXPR_INSTALLED\n"
     ]
    }
   ],
   "source": [
    "import json\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_prolific_pid(x):\n",
    "    d = json.loads(x)\n",
    "    if \"PROLIFIC_PID\" not in d:\n",
    "        return \"\"\n",
    "    return d[\"PROLIFIC_PID\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# df_interaction = pd.read_json(\"./data/18-4-2023 19-18/interaction-export.json\", encoding='utf-8')\n",
    "# df_interaction = df_interaction[df_interaction.interaction_type == \"final-questionnaire\"]\n",
    "# df_participation = pd.read_json(\"data/18-4-2023 19-18/participation-export.json\", encoding=\"utf-8\")\n",
    "# df_participation.loc[:, \"prolific_pid\"] = df_participation.extra_data.map(get_prolific_pid)\n",
    "# df_participation = df_participation[df_participation.user_study_id >= 4]\n",
    "# df_participation = df_participation.set_index(\"id\")\n",
    "# df_participation = df_participation[df_participation.participant_email != \"a@a.a\"]\n",
    "# df_interaction = df_interaction[df_interaction.participation.isin(df_participation.index)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_interaction = pd.read_json(\"data/raw_final/interaction-export.json\", encoding='utf-8')\n",
    "df_interaction_raw = df_interaction.copy()\n",
    "#df_interaction = df_interaction.apply(set_iteration, axis=1)\n",
    "#df_interaction['iteration'] = df_interaction.groupby(['participation'], sort=False, group_keys=False)['iteration'].apply(lambda x: x.ffill())\n",
    "df_interaction = df_interaction.dropna()\n",
    "#df_interaction.iteration = df_interaction.iteration.astype(int)\n",
    "df_participation = pd.read_json(\"data/raw_final/participation-export.json\", encoding='utf-8')\n",
    "df_participation.loc[:, \"prolific_pid\"] = df_participation.extra_data.map(get_prolific_pid)\n",
    "df_participation = df_participation[df_participation.time_finished.notna()]\n",
    "df_participation = df_participation[df_participation.participant_email != \"a@a.a\"]\n",
    "df_participation = df_participation[df_participation.time_finished.notna()]\n",
    "df_participation = df_participation[df_participation.user_study_id >= 4]\n",
    "\n",
    "df_interaction = df_interaction[df_interaction.participation.isin(df_participation.id)]\n",
    "df_interaction = df_interaction[df_interaction.interaction_type == \"final-questionnaire\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(108, 5)\n",
      "(106, 7)\n"
     ]
    }
   ],
   "source": [
    "final_questionnaire = df_interaction[df_interaction.interaction_type == 'final-questionnaire']\n",
    "print(final_questionnaire.shape)\n",
    "def set_failed(row):\n",
    "    d = json.loads(row.data)\n",
    "    hits = 0\n",
    "    hits += int(d['qs1']) == 1\n",
    "    hits += int(d['qs2']) == -2\n",
    "    hits += int(d['qs3']) <= 1\n",
    "    row['failed'] = hits <= 1\n",
    "    row['hits'] = hits\n",
    "    return row\n",
    "final_questionnaire = final_questionnaire.apply(set_failed, axis=1)\n",
    "final_questionnaire = final_questionnaire.loc[final_questionnaire.failed == False]\n",
    "print(final_questionnaire.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>participant_email</th>\n",
       "      <th>age_group</th>\n",
       "      <th>gender</th>\n",
       "      <th>education</th>\n",
       "      <th>ml_familiar</th>\n",
       "      <th>user_study_id</th>\n",
       "      <th>time_joined</th>\n",
       "      <th>time_finished</th>\n",
       "      <th>uuid</th>\n",
       "      <th>language</th>\n",
       "      <th>extra_data</th>\n",
       "      <th>prolific_pid</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>id</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td></td>\n",
       "      <td>21</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>True</td>\n",
       "      <td>4</td>\n",
       "      <td>2023-04-13 20:38:34.895767</td>\n",
       "      <td>2023-04-13 21:12:16.325727</td>\n",
       "      <td>s8wS3j4FpVjVqnfLHRDrOg</td>\n",
       "      <td>en</td>\n",
       "      <td>{\"PROLIFIC_PID\": \"5b58d79b71a4100001555c56\", \"...</td>\n",
       "      <td>5b58d79b71a4100001555c56</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>61</th>\n",
       "      <td>patrykwitkowski13@gmail.com</td>\n",
       "      <td>21</td>\n",
       "      <td>0</td>\n",
       "      <td>4</td>\n",
       "      <td>True</td>\n",
       "      <td>4</td>\n",
       "      <td>2023-04-13 20:39:02.879787</td>\n",
       "      <td>2023-04-13 20:48:30.231083</td>\n",
       "      <td>Qb8DiFnPdrsJjq23q9Bhig</td>\n",
       "      <td>en</td>\n",
       "      <td>{\"PROLIFIC_PID\": \"603e509ec71a1ce243aba9d2\", \"...</td>\n",
       "      <td>603e509ec71a1ce243aba9d2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>62</th>\n",
       "      <td>5fbea04315b8cb0597ec2109@email.prolific.co</td>\n",
       "      <td>21</td>\n",
       "      <td>1</td>\n",
       "      <td>4</td>\n",
       "      <td>False</td>\n",
       "      <td>4</td>\n",
       "      <td>2023-04-13 20:43:10.052388</td>\n",
       "      <td>2023-04-13 21:21:37.978370</td>\n",
       "      <td>5ljzdjgzyXhTMfm1YXtfIA</td>\n",
       "      <td>en</td>\n",
       "      <td>{\"PROLIFIC_PID\": \"5fbea04315b8cb0597ec2109\", \"...</td>\n",
       "      <td>5fbea04315b8cb0597ec2109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>63</th>\n",
       "      <td>filip.jarosinski@onet.pl</td>\n",
       "      <td>16</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>True</td>\n",
       "      <td>4</td>\n",
       "      <td>2023-04-13 20:43:16.100141</td>\n",
       "      <td>2023-04-13 21:02:20.445787</td>\n",
       "      <td>3vfcoictviZpzj3x-oDM8Q</td>\n",
       "      <td>en</td>\n",
       "      <td>{\"PROLIFIC_PID\": \"60802340137e137ee1b9529c\", \"...</td>\n",
       "      <td>60802340137e137ee1b9529c</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>6140a2afeec61853de540a8b@email.prolific.co</td>\n",
       "      <td>16</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>False</td>\n",
       "      <td>4</td>\n",
       "      <td>2023-04-13 20:52:01.521540</td>\n",
       "      <td>2023-04-13 21:05:57.780778</td>\n",
       "      <td>Nn2jbFfvKIE3LhfWWgkYwA</td>\n",
       "      <td>en</td>\n",
       "      <td>{\"PROLIFIC_PID\": \"6140a2afeec61853de540a8b\", \"...</td>\n",
       "      <td>6140a2afeec61853de540a8b</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                             participant_email  age_group  gender  education  \\\n",
       "id                                                                             \n",
       "60                                                     21       2          2   \n",
       "61                 patrykwitkowski13@gmail.com         21       0          4   \n",
       "62  5fbea04315b8cb0597ec2109@email.prolific.co         21       1          4   \n",
       "63                    filip.jarosinski@onet.pl         16       0          2   \n",
       "64  6140a2afeec61853de540a8b@email.prolific.co         16       0          2   \n",
       "\n",
       "    ml_familiar  user_study_id                 time_joined  \\\n",
       "id                                                           \n",
       "60         True              4  2023-04-13 20:38:34.895767   \n",
       "61         True              4  2023-04-13 20:39:02.879787   \n",
       "62        False              4  2023-04-13 20:43:10.052388   \n",
       "63         True              4  2023-04-13 20:43:16.100141   \n",
       "64        False              4  2023-04-13 20:52:01.521540   \n",
       "\n",
       "                 time_finished                    uuid language  \\\n",
       "id                                                                \n",
       "60  2023-04-13 21:12:16.325727  s8wS3j4FpVjVqnfLHRDrOg       en   \n",
       "61  2023-04-13 20:48:30.231083  Qb8DiFnPdrsJjq23q9Bhig       en   \n",
       "62  2023-04-13 21:21:37.978370  5ljzdjgzyXhTMfm1YXtfIA       en   \n",
       "63  2023-04-13 21:02:20.445787  3vfcoictviZpzj3x-oDM8Q       en   \n",
       "64  2023-04-13 21:05:57.780778  Nn2jbFfvKIE3LhfWWgkYwA       en   \n",
       "\n",
       "                                           extra_data  \\\n",
       "id                                                      \n",
       "60  {\"PROLIFIC_PID\": \"5b58d79b71a4100001555c56\", \"...   \n",
       "61  {\"PROLIFIC_PID\": \"603e509ec71a1ce243aba9d2\", \"...   \n",
       "62  {\"PROLIFIC_PID\": \"5fbea04315b8cb0597ec2109\", \"...   \n",
       "63  {\"PROLIFIC_PID\": \"60802340137e137ee1b9529c\", \"...   \n",
       "64  {\"PROLIFIC_PID\": \"6140a2afeec61853de540a8b\", \"...   \n",
       "\n",
       "                prolific_pid  \n",
       "id                            \n",
       "60  5b58d79b71a4100001555c56  \n",
       "61  603e509ec71a1ce243aba9d2  \n",
       "62  5fbea04315b8cb0597ec2109  \n",
       "63  60802340137e137ee1b9529c  \n",
       "64  6140a2afeec61853de540a8b  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_participation = df_participation.set_index(\"id\") \n",
    "df_participation.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "User 5be84b9a40b06b0001370c9f () has just 1/3 correct answers!\n",
      "User 60e96a37211cf04eb272efa2 (nthatimanchidi9@gmail.com) has just 1/3 correct answers!\n"
     ]
    }
   ],
   "source": [
    "for _, row in df_interaction.iterrows():\n",
    "    d = json.loads(row[\"data\"])\n",
    "    participant = df_participation.loc[row.participation]\n",
    "    pid = participant.prolific_pid\n",
    "    if \"qs1\" not in d:\n",
    "        print(f\"Weird: {pid}, {participant.participant_email}\")\n",
    "    else:\n",
    "        correct = 0\n",
    "        if d[\"qs1\"] == \"1\":\n",
    "            correct += 1\n",
    "        if d[\"qs2\"] == \"-2\":\n",
    "            correct += 1\n",
    "        if d[\"qs3\"] == \"-2\" or d[\"qs3\"] == \"-1\":\n",
    "            correct += 1\n",
    "        \n",
    "        if correct <= 1:\n",
    "            print(f\"User {pid} ({participant.participant_email}) has just {correct}/3 correct answers!\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "q_to_text = {\n",
    "    \"q1\": \"The movies recommended to me matched my interests.\",\n",
    "    \"q2\": \"The recommended movies were novel to me.\",\n",
    "    \"q3\": \"The recommended movies were diverse.\",\n",
    "    \"q4\": \"The information provided for the recommended movies was sufficient to judge whether I gonna like them.\",\n",
    "    \"0ch\": \"Do you remember the following movie?\",\n",
    "    \"q6\": \"I found it easy to tell the system what movies I like or dislike.\",\n",
    "    \"q7\": \"I found it easy to tell the system whether it did a good job.\",\n",
    "    \"q8\": \"The description of relevance, diversity, and, novelty was clear and sufficient.\",\n",
    "    \"q9\": \"I understood the purpose of tweaking relevance, diversity, and novelty.\",\n",
    "    \"qs1\": \"I believe recommender systems can be very useful to people. To answer this attention check question correctly, you must select 'Agree'\",\n",
    "    \"q11\": \"The initial values of sliders already provided good recommendations.\",\n",
    "    \"q12\": \"Being able to change relevance, diversity, and novelty ratios was useful for me.\",\n",
    "    \"q13\": \"Overall, the effect of tweaking relevance, diversity, and novelty fulfilled my expectations.\",\n",
    "    \"1ch\": \"Do you remember the following movie?\",\n",
    "    \"q15\": \"Overall, after modifying the relevance, diversity, and novelty ratios, recommendations improved.\",\n",
    "    \"q16\": \"Modifying relevance, diversity, and, novelty values had a visible effect on the upcoming recommendations.\",\n",
    "    \"q17\": \"The mechanism (slider) provided me with sufficient control over the recommendations.\",\n",
    "    \"q18\": \"The mechanism (slider) was sufficient to tell the system what recommendations I want.\",\n",
    "    \"qs2\": \"Using this recommender system was entertaining and I would recommend it to my friends. To answer this attention check question correctly, you must select 'Strongly Disagree'.\",\n",
    "    \"q20\": \"I was not able to describe my preferences w.r.t. relevance, diversity, and novelty.\",\n",
    "    \"q21\": \"The mechanism (slider) for tweaking the objectives was understandable and intuitive.\",\n",
    "    \"2ch\": \"Do you remember the following movie?\",\n",
    "    \"q23\": \"Appropriate values of relevance, diversity, and novelty ratios were easy to set.\",\n",
    "    \"q24\": \"Overall, I am satisfied with the recommender.\",\n",
    "    \"qs3\": \"This recommender system provided me with many tips for interesting computer games.\"\n",
    "}\n",
    "\n",
    "a_to_text = {\n",
    "    \"-2\": \"Strongly Disagree\",\n",
    "    \"-1\": \"Disagree\",\n",
    "    \"0\": \"Neutral\",\n",
    "    \"1\": \"Agree\",\n",
    "    \"2\": \"Strongly Agree\",\n",
    "    \"3\": \"I don't understand\",\n",
    "    \"ch0\": \"Was not recommended at all\",\n",
    "    \"ch1\": \"Was among recommendations\",\n",
    "    \"ch2\": \"I selected the movie\",\n",
    "    \"ch3\": \"I am not sure\"\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def columnify_answers(row):\n",
    "    d = json.loads(row.data)\n",
    "    ch_counter = 0\n",
    "    for key, value in d.items():\n",
    "        if key.startswith(\"q\"):\n",
    "            row[key] = value\n",
    "        elif key.endswith(\"ch\"):\n",
    "            idx = key.split(\"ch\")[0]\n",
    "            for attn in d[\"attention_check\"]:\n",
    "                if attn[\"movie_idx\"] == idx:\n",
    "                    if not attn[\"gold\"][\"recommended\"]:\n",
    "                        gold = 0\n",
    "                    elif attn[\"gold\"][\"recommended\"] and not attn[\"gold\"][\"selected\"]:\n",
    "                        gold = 1\n",
    "                    elif attn[\"gold\"][\"recommended\"] and attn[\"gold\"][\"selected\"]:\n",
    "                        gold = 2\n",
    "            row[f\"{ch_counter}ch\"] = value\n",
    "            row[f\"{ch_counter}ch_true\"] = gold\n",
    "            ch_counter += 1\n",
    "    return row"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_interaction = df_interaction.apply(columnify_answers, axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>q1</th>\n",
       "      <th>q2</th>\n",
       "      <th>q3</th>\n",
       "      <th>q4</th>\n",
       "      <th>0ch</th>\n",
       "      <th>0ch_true</th>\n",
       "      <th>q6</th>\n",
       "      <th>q7</th>\n",
       "      <th>q8</th>\n",
       "      <th>q9</th>\n",
       "      <th>...</th>\n",
       "      <th>q17</th>\n",
       "      <th>q18</th>\n",
       "      <th>qs2</th>\n",
       "      <th>q20</th>\n",
       "      <th>q21</th>\n",
       "      <th>2ch</th>\n",
       "      <th>2ch_true</th>\n",
       "      <th>q23</th>\n",
       "      <th>q24</th>\n",
       "      <th>qs3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>42892</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>-2</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>45826</th>\n",
       "      <td>1</td>\n",
       "      <td>-1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>...</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>-2</td>\n",
       "      <td>-2</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>-2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>46312</th>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>-1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>...</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>-2</td>\n",
       "      <td>-1</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>-2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>47002</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>-1</td>\n",
       "      <td>-2</td>\n",
       "      <td>-2</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>-2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>47045</th>\n",
       "      <td>1</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>-2</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>-2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>137420</th>\n",
       "      <td>0</td>\n",
       "      <td>-1</td>\n",
       "      <td>-2</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>-2</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>-1</td>\n",
       "      <td>-2</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>-2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>137530</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>...</td>\n",
       "      <td>-1</td>\n",
       "      <td>-1</td>\n",
       "      <td>-2</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>-2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>137783</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>-1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>...</td>\n",
       "      <td>2</td>\n",
       "      <td>-1</td>\n",
       "      <td>-2</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>-2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>139130</th>\n",
       "      <td>0</td>\n",
       "      <td>-1</td>\n",
       "      <td>1</td>\n",
       "      <td>-1</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>-2</td>\n",
       "      <td>-2</td>\n",
       "      <td>-2</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>-2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>139844</th>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>...</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>-2</td>\n",
       "      <td>-1</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>-2</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>108 rows × 28 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       q1  q2  q3  q4 0ch  0ch_true q6 q7  q8  q9  ... q17 q18 qs2 q20 q21  \\\n",
       "42892   0   0   1   2   3         0  1  1   0   0  ...   1   1  -2   0   1   \n",
       "45826   1  -1   1   1   1         2  1  1   1   1  ...   1   1  -2  -2   1   \n",
       "46312   1   0  -1   2   1         1  1  1   1   1  ...   1   1  -2  -1   1   \n",
       "47002   1   1   2   1   3         0  2  2  -1   0  ...  -1  -2  -2   3   0   \n",
       "47045   1  -1   0   0   2         2  1  1   1   0  ...   0   0  -2   0   0   \n",
       "...    ..  ..  ..  ..  ..       ... .. ..  ..  ..  ...  ..  ..  ..  ..  ..   \n",
       "137420  0  -1  -2   2   2         1  1  1   1  -2  ...   0  -1  -2   2   0   \n",
       "137530  0   0   1   1   0         0  1  1   1   1  ...  -1  -1  -2   0   1   \n",
       "137783  1   1   0  -1   1         1  2  1   0   1  ...   2  -1  -2   1   2   \n",
       "139130  0  -1   1  -1   1         2  2  0   1   0  ...  -2  -2  -2   0   1   \n",
       "139844  1   0   1   0   1         2  1  1   1   1  ...   1   1  -2  -1   1   \n",
       "\n",
       "        2ch 2ch_true q23 q24 qs3  \n",
       "42892     3        1   1   1   1  \n",
       "45826     0        0   0   2  -2  \n",
       "46312     3        0   1   1  -2  \n",
       "47002     2        2   0   1  -2  \n",
       "47045     1        0   0   0  -2  \n",
       "...     ...      ...  ..  ..  ..  \n",
       "137420    0        0  -1   0  -2  \n",
       "137530    2        1   1   1  -2  \n",
       "137783    0        0  -1   0  -2  \n",
       "139130    0        0   0   0  -2  \n",
       "139844    2        1   1   1  -2  \n",
       "\n",
       "[108 rows x 28 columns]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_interaction.iloc[:,5:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "columns = [\"participation\"]\n",
    "columns.extend(df_interaction.columns[5:])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>query</th>\n",
       "      <th>response</th>\n",
       "      <th>correctAnswer</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>participation</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>61</th>\n",
       "      <td>q1</td>\n",
       "      <td>0</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>63</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>62</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>181</th>\n",
       "      <td>qs3</td>\n",
       "      <td>-2</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>182</th>\n",
       "      <td>qs3</td>\n",
       "      <td>-2</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>177</th>\n",
       "      <td>qs3</td>\n",
       "      <td>-2</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>184</th>\n",
       "      <td>qs3</td>\n",
       "      <td>-2</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>qs3</td>\n",
       "      <td>-2</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>3024 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "              query response correctAnswer\n",
       "participation                             \n",
       "61               q1        0              \n",
       "63               q1        1              \n",
       "64               q1        1              \n",
       "60               q1        1              \n",
       "62               q1        1              \n",
       "...             ...      ...           ...\n",
       "181             qs3       -2              \n",
       "182             qs3       -2              \n",
       "177             qs3       -2              \n",
       "184             qs3       -2              \n",
       "185             qs3       -2              \n",
       "\n",
       "[3024 rows x 3 columns]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x = df_interaction[columns]\n",
    "x = x.reset_index()\n",
    "questionnaire = pd.melt(x, id_vars='participation', value_vars=columns[1:]).rename(columns={\"variable\": \"query\", \"value\": \"response\"})\n",
    "questionnaire = questionnaire.set_index(\"participation\")\n",
    "questionnaire[\"correctAnswer\"] = \"\"\n",
    "questionnaire"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>query</th>\n",
       "      <th>response</th>\n",
       "      <th>correctAnswer</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>participation</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>61</th>\n",
       "      <td>q1</td>\n",
       "      <td>0</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>63</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>62</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>181</th>\n",
       "      <td>qs3</td>\n",
       "      <td>-2</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>182</th>\n",
       "      <td>qs3</td>\n",
       "      <td>-2</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>177</th>\n",
       "      <td>qs3</td>\n",
       "      <td>-2</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>184</th>\n",
       "      <td>qs3</td>\n",
       "      <td>-2</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>qs3</td>\n",
       "      <td>-2</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2700 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "              query response correctAnswer\n",
       "participation                             \n",
       "61               q1        0              \n",
       "63               q1        1              \n",
       "64               q1        1              \n",
       "60               q1        1              \n",
       "62               q1        1              \n",
       "...             ...      ...           ...\n",
       "181             qs3       -2              \n",
       "182             qs3       -2              \n",
       "177             qs3       -2              \n",
       "184             qs3       -2              \n",
       "185             qs3       -2              \n",
       "\n",
       "[2700 rows x 3 columns]"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "questionnaire.loc[questionnaire[\"query\"]==\"0ch\", \"correctAnswer\"] = questionnaire.loc[questionnaire[\"query\"]==\"0ch_true\", \"response\"]\n",
    "questionnaire.loc[questionnaire[\"query\"]==\"1ch\", \"correctAnswer\"] = questionnaire.loc[questionnaire[\"query\"]==\"1ch_true\", \"response\"]\n",
    "questionnaire.loc[questionnaire[\"query\"]==\"2ch\", \"correctAnswer\"] = questionnaire.loc[questionnaire[\"query\"]==\"2ch_true\", \"response\"]\n",
    "questionnaire = questionnaire[~questionnaire[\"query\"].str.contains(\"_true\")]\n",
    "questionnaire"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>query</th>\n",
       "      <th>response</th>\n",
       "      <th>correctAnswer</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>participation</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>61</th>\n",
       "      <td>0ch</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>63</th>\n",
       "      <td>0ch</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>0ch</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>0ch</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>62</th>\n",
       "      <td>0ch</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>181</th>\n",
       "      <td>2ch</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>182</th>\n",
       "      <td>2ch</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>177</th>\n",
       "      <td>2ch</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>184</th>\n",
       "      <td>2ch</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>2ch</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>324 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "              query response correctAnswer\n",
       "participation                             \n",
       "61              0ch        3             0\n",
       "63              0ch        1             2\n",
       "64              0ch        1             1\n",
       "60              0ch        3             0\n",
       "62              0ch        2             2\n",
       "...             ...      ...           ...\n",
       "181             2ch        0             0\n",
       "182             2ch        2             1\n",
       "177             2ch        0             0\n",
       "184             2ch        0             0\n",
       "185             2ch        2             1\n",
       "\n",
       "[324 rows x 3 columns]"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "questionnaire[questionnaire.correctAnswer != \"\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "query            object\n",
       "response         object\n",
       "correctAnswer    object\n",
       "dtype: object"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "questionnaire.dtypes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "questionnaire.to_csv(\"questionnaire.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>query</th>\n",
       "      <th>response</th>\n",
       "      <th>correctAnswer</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>participation</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>0ch</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>62</th>\n",
       "      <td>0ch</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>68</th>\n",
       "      <td>0ch</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>69</th>\n",
       "      <td>0ch</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>65</th>\n",
       "      <td>0ch</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>170</th>\n",
       "      <td>2ch</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>183</th>\n",
       "      <td>2ch</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>181</th>\n",
       "      <td>2ch</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>177</th>\n",
       "      <td>2ch</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>184</th>\n",
       "      <td>2ch</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>183 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "              query response correctAnswer\n",
       "participation                             \n",
       "64              0ch        1             1\n",
       "62              0ch        2             2\n",
       "68              0ch        1             1\n",
       "69              0ch        2             2\n",
       "65              0ch        1             1\n",
       "...             ...      ...           ...\n",
       "170             2ch        2             2\n",
       "183             2ch        2             2\n",
       "181             2ch        0             0\n",
       "177             2ch        0             0\n",
       "184             2ch        0             0\n",
       "\n",
       "[183 rows x 3 columns]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tmp = (questionnaire[questionnaire.correctAnswer != \"\"]).copy()\n",
    "tmp[\"response\"] = tmp[\"response\"].astype(\"str\")\n",
    "tmp[\"correctAnswer\"] = tmp[\"correctAnswer\"].astype(\"str\")\n",
    "tmp.loc[tmp.response == tmp.correctAnswer]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "a_values = np.array([-2, -1, 0, 1, 2, 3])\n",
    "a_txt_values = [\"Strongly Disagree\", \"Disagree\", \"Neutral\", \"Agree\", \"Strongly Agree\", \"I don't understand\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from textwrap import wrap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>query</th>\n",
       "      <th>response</th>\n",
       "      <th>correctAnswer</th>\n",
       "      <th>locx</th>\n",
       "      <th>locy</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>participation</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>61</th>\n",
       "      <td>q1</td>\n",
       "      <td>0</td>\n",
       "      <td></td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>63</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>62</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>181</th>\n",
       "      <td>q24</td>\n",
       "      <td>0</td>\n",
       "      <td></td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>182</th>\n",
       "      <td>q24</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>177</th>\n",
       "      <td>q24</td>\n",
       "      <td>0</td>\n",
       "      <td></td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>184</th>\n",
       "      <td>q24</td>\n",
       "      <td>0</td>\n",
       "      <td></td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q24</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2052 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "              query response correctAnswer  locx  locy  \\\n",
       "participation                                            \n",
       "61               q1        0                   0     0   \n",
       "63               q1        1                   0     0   \n",
       "64               q1        1                   0     0   \n",
       "60               q1        1                   0     0   \n",
       "62               q1        1                   0     0   \n",
       "...             ...      ...           ...   ...   ...   \n",
       "181             q24        0                   3     3   \n",
       "182             q24        1                   3     3   \n",
       "177             q24        0                   3     3   \n",
       "184             q24        0                   3     3   \n",
       "185             q24        1                   3     3   \n",
       "\n",
       "                                                        question  \n",
       "participation                                                     \n",
       "61             The movies recommended to me matched my intere...  \n",
       "63             The movies recommended to me matched my intere...  \n",
       "64             The movies recommended to me matched my intere...  \n",
       "60             The movies recommended to me matched my intere...  \n",
       "62             The movies recommended to me matched my intere...  \n",
       "...                                                          ...  \n",
       "181                Overall, I am satisfied with the recommender.  \n",
       "182                Overall, I am satisfied with the recommender.  \n",
       "177                Overall, I am satisfied with the recommender.  \n",
       "184                Overall, I am satisfied with the recommender.  \n",
       "185                Overall, I am satisfied with the recommender.  \n",
       "\n",
       "[2052 rows x 6 columns]"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "questionsToDisplay = questionnaire.loc[questionnaire.correctAnswer == \"\"]\n",
    "questionsToDisplay = questionsToDisplay.loc[~questionsToDisplay[\"query\"].str.contains(\"qs\")]\n",
    "questions = questionsToDisplay[\"query\"].unique()\n",
    "locations = list(range(len(questionsToDisplay[\"query\"].unique())))\n",
    "loc_y = [i // 5 for i in locations]\n",
    "loc_x = [i % 5 for i in locations]\n",
    "dfLoc = pd.DataFrame({\"query\":questions, \"locx\":loc_x, \"locy\":loc_y})\n",
    "dfLoc[\"question\"] = dfLoc[\"query\"].map(lambda x: q_to_text[x] if x in q_to_text else x)\n",
    "dfLoc = dfLoc.set_index(\"query\")\n",
    "questionsToDisplay = questionsToDisplay.join(dfLoc, on=\"query\")\n",
    "questionsToDisplay"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "questionsToDisplay.to_csv(\"questionnaire_responses.csv\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Overall questionnaire results\n",
    "- not enough information to judge items\n",
    "- matching interests > novel > diverse\n",
    "- init recommendations were already good, users understood the purpose, perceived usefullness, perceived improvements, intuitive mechanism...\n",
    "- BUT: users were not able to state their preferences w.r.t. rel+div+nov (contrasting to perceived ease of setting those values)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x864 with 20 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = sns.FacetGrid(questionsToDisplay, row=\"locy\", col=\"locx\")\n",
    "g.map(sns.countplot, \"response\", order=[\"-2\",\"-1\",\"0\",\"1\",\"2\"])\n",
    "\n",
    "for idx,ax in enumerate(plt.gcf().get_axes()):\n",
    "    if idx < len(dfLoc):\n",
    "        ax.set_title(\"\\n\".join(wrap(dfLoc.iloc[idx][\"question\"],28)))\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# How about memory checks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "questionsToDisplay2 = questionnaire.loc[questionnaire.correctAnswer != \"\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<seaborn.axisgrid.FacetGrid at 0x233d940e940>"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x216 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = sns.FacetGrid(questionsToDisplay2, col=\"correctAnswer\")\n",
    "g.map(sns.countplot, \"response\", order=[\"0\",\"1\",\"2\",\"3\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>participation</th>\n",
       "      <th>query</th>\n",
       "      <th>response</th>\n",
       "      <th>correctAnswer</th>\n",
       "      <th>correctResponse</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>61</td>\n",
       "      <td>0ch</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>63</td>\n",
       "      <td>0ch</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>64</td>\n",
       "      <td>0ch</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>60</td>\n",
       "      <td>0ch</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>62</td>\n",
       "      <td>0ch</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>319</th>\n",
       "      <td>181</td>\n",
       "      <td>2ch</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>320</th>\n",
       "      <td>182</td>\n",
       "      <td>2ch</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>321</th>\n",
       "      <td>177</td>\n",
       "      <td>2ch</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>322</th>\n",
       "      <td>184</td>\n",
       "      <td>2ch</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>323</th>\n",
       "      <td>185</td>\n",
       "      <td>2ch</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>324 rows × 5 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "     participation query response correctAnswer  correctResponse\n",
       "0               61   0ch        3             0            False\n",
       "1               63   0ch        1             2            False\n",
       "2               64   0ch        1             1             True\n",
       "3               60   0ch        3             0            False\n",
       "4               62   0ch        2             2             True\n",
       "..             ...   ...      ...           ...              ...\n",
       "319            181   2ch        0             0             True\n",
       "320            182   2ch        2             1            False\n",
       "321            177   2ch        0             0             True\n",
       "322            184   2ch        0             0             True\n",
       "323            185   2ch        2             1            False\n",
       "\n",
       "[324 rows x 5 columns]"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tmp = (questionnaire[questionnaire.correctAnswer != \"\"]).copy().reset_index()\n",
    "tmp[\"response\"] = tmp[\"response\"].astype(\"str\")\n",
    "tmp[\"correctAnswer\"] = tmp[\"correctAnswer\"].astype(\"str\")\n",
    "tmp[\"correctResponse\"] = False\n",
    "tmp.loc[tmp.response == tmp.correctAnswer,\"correctResponse\"] = True\n",
    "tmp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='correctResponse', ylabel='count'>"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.countplot(tmp.groupby(\"participation\")[[\"correctResponse\"]].sum(),x=\"correctResponse\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2    55\n",
       "1    34\n",
       "3    13\n",
       "0     6\n",
       "Name: correctResponse, dtype: int64"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tmp.groupby(\"participation\")[\"correctResponse\"].sum().value_counts()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Depict histograms separately for users with high / low attention"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "participantStats = tmp.groupby(\"participation\")[[\"correctResponse\"]].sum()\n",
    "participantStats[\"highAttention\"] = participantStats[\"correctResponse\"] >=2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "participantStats.to_csv(\"participant_attention_stats.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "questionsToDisplay = questionnaire.loc[questionnaire.correctAnswer == \"\"]\n",
    "questionsToDisplay = questionsToDisplay.loc[~questionsToDisplay[\"query\"].str.contains(\"qs\")]\n",
    "questionsToDisplay = questionsToDisplay.join(dfLoc, on=\"query\")\n",
    "questionsToDisplay = questionsToDisplay.join(participantStats)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>query</th>\n",
       "      <th>response</th>\n",
       "      <th>correctAnswer</th>\n",
       "      <th>locx</th>\n",
       "      <th>locy</th>\n",
       "      <th>question</th>\n",
       "      <th>correctResponse</th>\n",
       "      <th>highAttention</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>participation</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q2</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q3</td>\n",
       "      <td>2</td>\n",
       "      <td></td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q4</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q6</td>\n",
       "      <td>2</td>\n",
       "      <td></td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q18</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q20</td>\n",
       "      <td>-1</td>\n",
       "      <td></td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q21</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q23</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q24</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2052 rows × 8 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "              query response correctAnswer  locx  locy  \\\n",
       "participation                                            \n",
       "60               q1        1                   0     0   \n",
       "60               q2        1                   1     0   \n",
       "60               q3        2                   2     0   \n",
       "60               q4        1                   3     0   \n",
       "60               q6        2                   4     0   \n",
       "...             ...      ...           ...   ...   ...   \n",
       "185             q18        1                   4     2   \n",
       "185             q20       -1                   0     3   \n",
       "185             q21        1                   1     3   \n",
       "185             q23        1                   2     3   \n",
       "185             q24        1                   3     3   \n",
       "\n",
       "                                                        question  \\\n",
       "participation                                                      \n",
       "60             The movies recommended to me matched my intere...   \n",
       "60                      The recommended movies were novel to me.   \n",
       "60                          The recommended movies were diverse.   \n",
       "60             The information provided for the recommended m...   \n",
       "60             I found it easy to tell the system what movies...   \n",
       "...                                                          ...   \n",
       "185            The mechanism (slider) was sufficient to tell ...   \n",
       "185            I was not able to describe my preferences w.r....   \n",
       "185            The mechanism (slider) for tweaking the object...   \n",
       "185            Appropriate values of relevance, diversity, an...   \n",
       "185                Overall, I am satisfied with the recommender.   \n",
       "\n",
       "               correctResponse  highAttention  \n",
       "participation                                  \n",
       "60                           1          False  \n",
       "60                           1          False  \n",
       "60                           1          False  \n",
       "60                           1          False  \n",
       "60                           1          False  \n",
       "...                        ...            ...  \n",
       "185                          0          False  \n",
       "185                          0          False  \n",
       "185                          0          False  \n",
       "185                          0          False  \n",
       "185                          0          False  \n",
       "\n",
       "[2052 rows x 8 columns]"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "questionsToDisplay"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>query</th>\n",
       "      <th>question</th>\n",
       "      <th>response</th>\n",
       "      <th>highAttention</th>\n",
       "      <th>locx</th>\n",
       "      <th>locy</th>\n",
       "      <th>countVals</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>q1</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>-1</td>\n",
       "      <td>False</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>q1</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>-1</td>\n",
       "      <td>True</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>q1</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>q1</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>0</td>\n",
       "      <td>True</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>q1</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>23</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>174</th>\n",
       "      <td>q9</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>0</td>\n",
       "      <td>True</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>175</th>\n",
       "      <td>q9</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>24</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>176</th>\n",
       "      <td>q9</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>1</td>\n",
       "      <td>True</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>32</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>177</th>\n",
       "      <td>q9</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>2</td>\n",
       "      <td>False</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>178</th>\n",
       "      <td>q9</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>2</td>\n",
       "      <td>True</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>17</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>179 rows × 7 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    query                                           question response  \\\n",
       "0      q1  The movies recommended to me matched my intere...       -1   \n",
       "1      q1  The movies recommended to me matched my intere...       -1   \n",
       "2      q1  The movies recommended to me matched my intere...        0   \n",
       "3      q1  The movies recommended to me matched my intere...        0   \n",
       "4      q1  The movies recommended to me matched my intere...        1   \n",
       "..    ...                                                ...      ...   \n",
       "174    q9  I understood the purpose of tweaking relevance...        0   \n",
       "175    q9  I understood the purpose of tweaking relevance...        1   \n",
       "176    q9  I understood the purpose of tweaking relevance...        1   \n",
       "177    q9  I understood the purpose of tweaking relevance...        2   \n",
       "178    q9  I understood the purpose of tweaking relevance...        2   \n",
       "\n",
       "     highAttention  locx  locy  countVals  \n",
       "0            False     0     0          2  \n",
       "1             True     0     0          3  \n",
       "2            False     0     0          9  \n",
       "3             True     0     0          9  \n",
       "4            False     0     0         23  \n",
       "..             ...   ...   ...        ...  \n",
       "174           True     2     1         11  \n",
       "175          False     2     1         24  \n",
       "176           True     2     1         32  \n",
       "177          False     2     1          9  \n",
       "178           True     2     1         17  \n",
       "\n",
       "[179 rows x 7 columns]"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qGroup = questionsToDisplay.groupby([\"query\",\"question\",\"response\",\"highAttention\",\"locx\",\"locy\"])[[\"correctResponse\"]].count()\n",
    "qGroup.columns=[\"countVals\"]\n",
    "qGroup = qGroup.reset_index()\n",
    "qGroup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>query</th>\n",
       "      <th>highAttention</th>\n",
       "      <th>question</th>\n",
       "      <th>response</th>\n",
       "      <th>locx</th>\n",
       "      <th>locy</th>\n",
       "      <th>countVals</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>q1</td>\n",
       "      <td>False</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.050000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>q1</td>\n",
       "      <td>True</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.044118</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>q1</td>\n",
       "      <td>False</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.225000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>q1</td>\n",
       "      <td>True</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.132353</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>q1</td>\n",
       "      <td>False</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.575000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>174</th>\n",
       "      <td>q9</td>\n",
       "      <td>True</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.161765</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>175</th>\n",
       "      <td>q9</td>\n",
       "      <td>False</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.600000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>176</th>\n",
       "      <td>q9</td>\n",
       "      <td>True</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.470588</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>177</th>\n",
       "      <td>q9</td>\n",
       "      <td>False</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.225000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>178</th>\n",
       "      <td>q9</td>\n",
       "      <td>True</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.250000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>179 rows × 7 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    query  highAttention                                           question  \\\n",
       "0      q1          False  The movies recommended to me matched my intere...   \n",
       "1      q1           True  The movies recommended to me matched my intere...   \n",
       "2      q1          False  The movies recommended to me matched my intere...   \n",
       "3      q1           True  The movies recommended to me matched my intere...   \n",
       "4      q1          False  The movies recommended to me matched my intere...   \n",
       "..    ...            ...                                                ...   \n",
       "174    q9           True  I understood the purpose of tweaking relevance...   \n",
       "175    q9          False  I understood the purpose of tweaking relevance...   \n",
       "176    q9           True  I understood the purpose of tweaking relevance...   \n",
       "177    q9          False  I understood the purpose of tweaking relevance...   \n",
       "178    q9           True  I understood the purpose of tweaking relevance...   \n",
       "\n",
       "    response  locx  locy  countVals  \n",
       "0         -1     0     0   0.050000  \n",
       "1         -1     0     0   0.044118  \n",
       "2          0     0     0   0.225000  \n",
       "3          0     0     0   0.132353  \n",
       "4          1     0     0   0.575000  \n",
       "..       ...   ...   ...        ...  \n",
       "174        0     2     1   0.161765  \n",
       "175        1     2     1   0.600000  \n",
       "176        1     2     1   0.470588  \n",
       "177        2     2     1   0.225000  \n",
       "178        2     2     1   0.250000  \n",
       "\n",
       "[179 rows x 7 columns]"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qDivisor = qGroup.groupby([\"highAttention\"])[\"countVals\"].sum() / len(qGroup[\"query\"].unique())\n",
    "qGroup = qGroup.set_index([\"query\",\"highAttention\"])\n",
    "qGroup[\"countVals\"] = qGroup[\"countVals\"] / qDivisor\n",
    "qGroup = qGroup.reset_index()\n",
    "qGroup"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Results:\n",
    "- cannot really see much difference, unfortunatelly\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'False': <BarContainer object of 5 artists>, 'True': <BarContainer object of 5 artists>}\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1198.38x864 with 20 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set_palette(\"flare\")\n",
    "def barplot(x, y, hue, **kwargs):\n",
    "    sns.barplot(x=x, y=y, hue=hue, **kwargs)\n",
    "\n",
    "g = sns.FacetGrid(qGroup, row=\"locy\", col=\"locx\")\n",
    "g.map(barplot, \"response\", \"countVals\", \"highAttention\", order=[\"-2\",\"-1\",\"0\",\"1\",\"2\"], palette=\"tab10\")\n",
    "\n",
    "for idx,ax in enumerate(plt.gcf().get_axes()):\n",
    "    if idx < len(dfLoc):\n",
    "        ax.set_title(\"\\n\".join(wrap(dfLoc.iloc[idx][\"question\"],28)))\n",
    "g.add_legend(g._legend_data, title=\"Highly attentive users\")\n",
    "sns.move_legend(g, \"lower center\", bbox_to_anchor=(.5, 0.96), ncol=3, frameon=False,)\n",
    "print(g._legend_data)\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 295,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "MedianTestResult(statistic=0.0, pvalue=1.0, median=1.0, table=array([[10,  6],\n",
       "       [58, 34]], dtype=int64))"
      ]
     },
     "execution_count": 295,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from scipy.stats import median_test,ttest_ind\n",
    "highAttentionTrue = questionsToDisplay.loc[((questionsToDisplay[\"query\"]==\"q12\")&(questionsToDisplay[\"highAttention\"]==True)),\"response\"].astype(int)\n",
    "highAttentionFalse = questionsToDisplay.loc[((questionsToDisplay[\"query\"]==\"q12\")&(questionsToDisplay[\"highAttention\"]==False)),\"response\"].astype(int)\n",
    "\n",
    "median_test(highAttentionTrue, highAttentionFalse)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 296,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.45588235294117646, 0.75)"
      ]
     },
     "execution_count": 296,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "highAttentionTrue.mean(),highAttentionFalse.mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 297,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Ttest_indResult(statistic=-1.4734717495694194, pvalue=0.9282063288279274)"
      ]
     },
     "execution_count": 297,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ttest_ind(highAttentionTrue, highAttentionFalse, alternative=\"greater\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Results w.r.t. the relative preference of users towards MORS vs. SORS "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 210,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>query</th>\n",
       "      <th>response</th>\n",
       "      <th>correctAnswer</th>\n",
       "      <th>locx</th>\n",
       "      <th>locy</th>\n",
       "      <th>question</th>\n",
       "      <th>correctResponse</th>\n",
       "      <th>highAttention</th>\n",
       "      <th>preferingMORS</th>\n",
       "      <th>highSelect</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>participation</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q2</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q3</td>\n",
       "      <td>2</td>\n",
       "      <td></td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q4</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q6</td>\n",
       "      <td>2</td>\n",
       "      <td></td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q18</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q20</td>\n",
       "      <td>-1</td>\n",
       "      <td></td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q21</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q23</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q24</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2052 rows × 10 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "              query response correctAnswer  locx  locy  \\\n",
       "participation                                            \n",
       "60               q1        1                   0     0   \n",
       "60               q2        1                   1     0   \n",
       "60               q3        2                   2     0   \n",
       "60               q4        1                   3     0   \n",
       "60               q6        2                   4     0   \n",
       "...             ...      ...           ...   ...   ...   \n",
       "185             q18        1                   4     2   \n",
       "185             q20       -1                   0     3   \n",
       "185             q21        1                   1     3   \n",
       "185             q23        1                   2     3   \n",
       "185             q24        1                   3     3   \n",
       "\n",
       "                                                        question  \\\n",
       "participation                                                      \n",
       "60             The movies recommended to me matched my intere...   \n",
       "60                      The recommended movies were novel to me.   \n",
       "60                          The recommended movies were diverse.   \n",
       "60             The information provided for the recommended m...   \n",
       "60             I found it easy to tell the system what movies...   \n",
       "...                                                          ...   \n",
       "185            The mechanism (slider) was sufficient to tell ...   \n",
       "185            I was not able to describe my preferences w.r....   \n",
       "185            The mechanism (slider) for tweaking the object...   \n",
       "185            Appropriate values of relevance, diversity, an...   \n",
       "185                Overall, I am satisfied with the recommender.   \n",
       "\n",
       "               correctResponse  highAttention  preferingMORS  highSelect  \n",
       "participation                                                             \n",
       "60                           1          False           True        True  \n",
       "60                           1          False           True        True  \n",
       "60                           1          False           True        True  \n",
       "60                           1          False           True        True  \n",
       "60                           1          False           True        True  \n",
       "...                        ...            ...            ...         ...  \n",
       "185                          0          False           True       False  \n",
       "185                          0          False           True       False  \n",
       "185                          0          False           True       False  \n",
       "185                          0          False           True       False  \n",
       "185                          0          False           True       False  \n",
       "\n",
       "[2052 rows x 10 columns]"
      ]
     },
     "execution_count": 210,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "morsPreference = pd.read_csv(\"morsVSsingleObjSelections.csv\")\n",
    "preferingMORS = morsPreference.loc[morsPreference.numSelected > 0.37,\"userId\"].values\n",
    "preferingSORS = morsPreference.loc[morsPreference.numSelected <= 0.37,\"userId\"].values\n",
    "\n",
    "questionsToDisplay[\"preferingMORS\"] = False\n",
    "questionsToDisplay.loc[questionsToDisplay.index.isin(preferingMORS),\"preferingMORS\"]=True \n",
    "questionsToDisplay"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 211,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(51,)"
      ]
     },
     "execution_count": 211,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "morsPreference.loc[morsPreference.numSelected > 0.37,\"userId\"].values.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 212,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>query</th>\n",
       "      <th>preferingMORS</th>\n",
       "      <th>question</th>\n",
       "      <th>response</th>\n",
       "      <th>locx</th>\n",
       "      <th>locy</th>\n",
       "      <th>countVals</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>q1</td>\n",
       "      <td>False</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.052632</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>q1</td>\n",
       "      <td>True</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.039216</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>q1</td>\n",
       "      <td>False</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.122807</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>q1</td>\n",
       "      <td>True</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.215686</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>q1</td>\n",
       "      <td>False</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.719298</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>175</th>\n",
       "      <td>q9</td>\n",
       "      <td>True</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.156863</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>176</th>\n",
       "      <td>q9</td>\n",
       "      <td>False</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.421053</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>177</th>\n",
       "      <td>q9</td>\n",
       "      <td>True</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.627451</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>178</th>\n",
       "      <td>q9</td>\n",
       "      <td>False</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.333333</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>179</th>\n",
       "      <td>q9</td>\n",
       "      <td>True</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.137255</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>180 rows × 7 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    query  preferingMORS                                           question  \\\n",
       "0      q1          False  The movies recommended to me matched my intere...   \n",
       "1      q1           True  The movies recommended to me matched my intere...   \n",
       "2      q1          False  The movies recommended to me matched my intere...   \n",
       "3      q1           True  The movies recommended to me matched my intere...   \n",
       "4      q1          False  The movies recommended to me matched my intere...   \n",
       "..    ...            ...                                                ...   \n",
       "175    q9           True  I understood the purpose of tweaking relevance...   \n",
       "176    q9          False  I understood the purpose of tweaking relevance...   \n",
       "177    q9           True  I understood the purpose of tweaking relevance...   \n",
       "178    q9          False  I understood the purpose of tweaking relevance...   \n",
       "179    q9           True  I understood the purpose of tweaking relevance...   \n",
       "\n",
       "    response  locx  locy  countVals  \n",
       "0         -1     0     0   0.052632  \n",
       "1         -1     0     0   0.039216  \n",
       "2          0     0     0   0.122807  \n",
       "3          0     0     0   0.215686  \n",
       "4          1     0     0   0.719298  \n",
       "..       ...   ...   ...        ...  \n",
       "175        0     2     1   0.156863  \n",
       "176        1     2     1   0.421053  \n",
       "177        1     2     1   0.627451  \n",
       "178        2     2     1   0.333333  \n",
       "179        2     2     1   0.137255  \n",
       "\n",
       "[180 rows x 7 columns]"
      ]
     },
     "execution_count": 212,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qGroup = questionsToDisplay.groupby([\"query\",\"question\",\"response\",\"preferingMORS\",\"locx\",\"locy\"])[[\"correctResponse\"]].count()\n",
    "qGroup.columns=[\"countVals\"]\n",
    "qGroup = qGroup.reset_index()\n",
    "\n",
    "qDivisor = qGroup.groupby([\"preferingMORS\"])[\"countVals\"].sum() / len(qGroup[\"query\"].unique())\n",
    "qGroup = qGroup.set_index([\"query\",\"preferingMORS\"])\n",
    "qGroup[\"countVals\"] = qGroup[\"countVals\"] / qDivisor\n",
    "qGroup = qGroup.reset_index()\n",
    "qGroup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 213,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'False': <BarContainer object of 5 artists>, 'True': <BarContainer object of 5 artists>}\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1197.62x864 with 20 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set_palette(\"flare\")\n",
    "def barplot(x, y, hue, **kwargs):\n",
    "    sns.barplot(x=x, y=y, hue=hue, **kwargs)\n",
    "\n",
    "g = sns.FacetGrid(qGroup, row=\"locy\", col=\"locx\")\n",
    "g.map(barplot, \"response\", \"countVals\", \"preferingMORS\", order=[\"-2\",\"-1\",\"0\",\"1\",\"2\"], palette=\"tab10\")\n",
    "\n",
    "for idx,ax in enumerate(plt.gcf().get_axes()):\n",
    "    if idx < len(dfLoc):\n",
    "        ax.set_title(\"\\n\".join(wrap(dfLoc.iloc[idx][\"question\"],28)))\n",
    "g.add_legend(g._legend_data, title=\"Users prefering MORS\")\n",
    "sns.move_legend(g, \"lower center\", bbox_to_anchor=(.5, 0.96), ncol=3, frameon=False,)\n",
    "print(g._legend_data)\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 298,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "MedianTestResult(statistic=1.11303674787993, pvalue=0.2914227783587155, median=1.0, table=array([[10,  6],\n",
       "       [41, 51]], dtype=int64))"
      ]
     },
     "execution_count": 298,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from scipy.stats import median_test,ttest_ind\n",
    "morsTrue = questionsToDisplay.loc[((questionsToDisplay[\"query\"]==\"q11\")&(questionsToDisplay[\"preferingMORS\"]==True)),\"response\"].astype(int)\n",
    "morsFalse = questionsToDisplay.loc[((questionsToDisplay[\"query\"]==\"q11\")&(questionsToDisplay[\"preferingMORS\"]==False)),\"response\"].astype(int)\n",
    "\n",
    "median_test(morsTrue, morsFalse)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 299,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.7254901960784313, 0.40350877192982454)"
      ]
     },
     "execution_count": 299,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "morsTrue.mean(),morsFalse.mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 300,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Ttest_indResult(statistic=1.75646325870931, pvalue=0.0409486415301903)"
      ]
     },
     "execution_count": 300,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ttest_ind(morsTrue, morsFalse, alternative=\"greater\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Significant results:\n",
    "- q7 (tell whether it did a good job)\n",
    "- q11 (initial values were already good)\n",
    "- q20 (MORS users were more often unable to describe preferences w.r.t. nov, div and rel)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Results w.r.t. overall volume of selections"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>query</th>\n",
       "      <th>response</th>\n",
       "      <th>correctAnswer</th>\n",
       "      <th>locx</th>\n",
       "      <th>locy</th>\n",
       "      <th>question</th>\n",
       "      <th>correctResponse</th>\n",
       "      <th>highAttention</th>\n",
       "      <th>preferingMORS</th>\n",
       "      <th>highSelect</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>participation</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q2</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q3</td>\n",
       "      <td>2</td>\n",
       "      <td></td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q4</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>q6</td>\n",
       "      <td>2</td>\n",
       "      <td></td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "      <td>1</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q18</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q20</td>\n",
       "      <td>-1</td>\n",
       "      <td></td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q21</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q23</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>185</th>\n",
       "      <td>q24</td>\n",
       "      <td>1</td>\n",
       "      <td></td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "      <td>0</td>\n",
       "      <td>False</td>\n",
       "      <td>True</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2052 rows × 10 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "              query response correctAnswer  locx  locy  \\\n",
       "participation                                            \n",
       "60               q1        1                   0     0   \n",
       "60               q2        1                   1     0   \n",
       "60               q3        2                   2     0   \n",
       "60               q4        1                   3     0   \n",
       "60               q6        2                   4     0   \n",
       "...             ...      ...           ...   ...   ...   \n",
       "185             q18        1                   4     2   \n",
       "185             q20       -1                   0     3   \n",
       "185             q21        1                   1     3   \n",
       "185             q23        1                   2     3   \n",
       "185             q24        1                   3     3   \n",
       "\n",
       "                                                        question  \\\n",
       "participation                                                      \n",
       "60             The movies recommended to me matched my intere...   \n",
       "60                      The recommended movies were novel to me.   \n",
       "60                          The recommended movies were diverse.   \n",
       "60             The information provided for the recommended m...   \n",
       "60             I found it easy to tell the system what movies...   \n",
       "...                                                          ...   \n",
       "185            The mechanism (slider) was sufficient to tell ...   \n",
       "185            I was not able to describe my preferences w.r....   \n",
       "185            The mechanism (slider) for tweaking the object...   \n",
       "185            Appropriate values of relevance, diversity, an...   \n",
       "185                Overall, I am satisfied with the recommender.   \n",
       "\n",
       "               correctResponse  highAttention  preferingMORS  highSelect  \n",
       "participation                                                             \n",
       "60                           1          False           True        True  \n",
       "60                           1          False           True        True  \n",
       "60                           1          False           True        True  \n",
       "60                           1          False           True        True  \n",
       "60                           1          False           True        True  \n",
       "...                        ...            ...            ...         ...  \n",
       "185                          0          False           True       False  \n",
       "185                          0          False           True       False  \n",
       "185                          0          False           True       False  \n",
       "185                          0          False           True       False  \n",
       "185                          0          False           True       False  \n",
       "\n",
       "[2052 rows x 10 columns]"
      ]
     },
     "execution_count": 127,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "totalSelections = pd.read_csv(\"totalSelections.csv\")\n",
    "highSelect = totalSelections.loc[totalSelections.numSelected > 50,\"userId\"].values\n",
    "lowSelect = totalSelections.loc[totalSelections.numSelected <= 50,\"userId\"].values\n",
    "\n",
    "questionsToDisplay[\"highSelect\"] = False\n",
    "questionsToDisplay.loc[questionsToDisplay.index.isin(highSelect),\"highSelect\"]=True \n",
    "questionsToDisplay"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(58,)"
      ]
     },
     "execution_count": 129,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "totalSelections.loc[totalSelections.numSelected > 45,\"userId\"].values.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>query</th>\n",
       "      <th>highSelect</th>\n",
       "      <th>question</th>\n",
       "      <th>response</th>\n",
       "      <th>locx</th>\n",
       "      <th>locy</th>\n",
       "      <th>countVals</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>q1</td>\n",
       "      <td>False</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.078125</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>q1</td>\n",
       "      <td>False</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.203125</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>q1</td>\n",
       "      <td>True</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.113636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>q1</td>\n",
       "      <td>False</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.640625</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>q1</td>\n",
       "      <td>True</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.636364</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>174</th>\n",
       "      <td>q9</td>\n",
       "      <td>True</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.136364</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>175</th>\n",
       "      <td>q9</td>\n",
       "      <td>False</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.500000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>176</th>\n",
       "      <td>q9</td>\n",
       "      <td>True</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.545455</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>177</th>\n",
       "      <td>q9</td>\n",
       "      <td>False</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.265625</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>178</th>\n",
       "      <td>q9</td>\n",
       "      <td>True</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.204545</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>179 rows × 7 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    query  highSelect                                           question  \\\n",
       "0      q1       False  The movies recommended to me matched my intere...   \n",
       "1      q1       False  The movies recommended to me matched my intere...   \n",
       "2      q1        True  The movies recommended to me matched my intere...   \n",
       "3      q1       False  The movies recommended to me matched my intere...   \n",
       "4      q1        True  The movies recommended to me matched my intere...   \n",
       "..    ...         ...                                                ...   \n",
       "174    q9        True  I understood the purpose of tweaking relevance...   \n",
       "175    q9       False  I understood the purpose of tweaking relevance...   \n",
       "176    q9        True  I understood the purpose of tweaking relevance...   \n",
       "177    q9       False  I understood the purpose of tweaking relevance...   \n",
       "178    q9        True  I understood the purpose of tweaking relevance...   \n",
       "\n",
       "    response  locx  locy  countVals  \n",
       "0         -1     0     0   0.078125  \n",
       "1          0     0     0   0.203125  \n",
       "2          0     0     0   0.113636  \n",
       "3          1     0     0   0.640625  \n",
       "4          1     0     0   0.636364  \n",
       "..       ...   ...   ...        ...  \n",
       "174        0     2     1   0.136364  \n",
       "175        1     2     1   0.500000  \n",
       "176        1     2     1   0.545455  \n",
       "177        2     2     1   0.265625  \n",
       "178        2     2     1   0.204545  \n",
       "\n",
       "[179 rows x 7 columns]"
      ]
     },
     "execution_count": 130,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qGroup = questionsToDisplay.groupby([\"query\",\"question\",\"response\",\"highSelect\",\"locx\",\"locy\"])[[\"correctResponse\"]].count()\n",
    "qGroup.columns=[\"countVals\"]\n",
    "qGroup = qGroup.reset_index()\n",
    "\n",
    "qDivisor = qGroup.groupby([\"highSelect\"])[\"countVals\"].sum() / len(qGroup[\"query\"].unique())\n",
    "qGroup = qGroup.set_index([\"query\",\"highSelect\"])\n",
    "qGroup[\"countVals\"] = qGroup[\"countVals\"] / qDivisor\n",
    "qGroup = qGroup.reset_index()\n",
    "qGroup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'False': <BarContainer object of 5 artists>, 'True': <BarContainer object of 5 artists>}\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1252.88x864 with 20 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set_palette(\"flare\")\n",
    "def barplot(x, y, hue, **kwargs):\n",
    "    sns.barplot(x=x, y=y, hue=hue, **kwargs)\n",
    "\n",
    "g = sns.FacetGrid(qGroup, row=\"locy\", col=\"locx\")\n",
    "g.map(barplot, \"response\", \"countVals\", \"highSelect\", order=[\"-2\",\"-1\",\"0\",\"1\",\"2\"], palette=\"tab10\")\n",
    "\n",
    "for idx,ax in enumerate(plt.gcf().get_axes()):\n",
    "    if idx < len(dfLoc):\n",
    "        ax.set_title(\"\\n\".join(wrap(dfLoc.iloc[idx][\"question\"],28)))\n",
    "g.add_legend(g._legend_data, title=\"Users with high vol. of selections\")\n",
    "sns.move_legend(g, \"lower center\", bbox_to_anchor=(.5, 0.96), ncol=3, frameon=False,)\n",
    "print(g._legend_data)\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 204,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "MedianTestResult(statistic=0.0, pvalue=1.0, median=1.0, table=array([[ 4,  5],\n",
       "       [40, 59]], dtype=int64))"
      ]
     },
     "execution_count": 204,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from scipy.stats import median_test,ttest_ind\n",
    "highSelect = questionsToDisplay.loc[((questionsToDisplay[\"query\"]==\"q17\")&(questionsToDisplay[\"highSelect\"]==True)),\"response\"].astype(int)\n",
    "lowSelect = questionsToDisplay.loc[((questionsToDisplay[\"query\"]==\"q17\")&(questionsToDisplay[\"highSelect\"]==False)),\"response\"].astype(int)\n",
    "\n",
    "median_test(highSelect, lowSelect)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 205,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.5, 0.25)"
      ]
     },
     "execution_count": 205,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "highSelect.mean(),lowSelect.mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 206,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Ttest_indResult(statistic=1.225599199471659, pvalue=0.11153282430644752)"
      ]
     },
     "execution_count": 206,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ttest_ind(highSelect, lowSelect, alternative=\"greater\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "significant results on\n",
    "- q1 (perceived relevance, unsurprisingly)\n",
    "- q15 (perceived improvement after slider modifications)\n",
    "- q24 (overall satisfaction - not surprising)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Results:\n",
    "- users who prefered the "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "ename": "KeyError",
     "evalue": "2",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-48-df9734f5f357>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      3\u001b[0m \u001b[0mavg_answers_old\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mrename\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcolumns\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;33m{\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m:\u001b[0m \u001b[1;34m\"avg_value\"\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m\"index\"\u001b[0m\u001b[1;33m:\u001b[0m \u001b[1;34m\"question\"\u001b[0m\u001b[1;33m}\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mloc\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m\"idx\"\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mindex\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 5\u001b[1;33m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mloc\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m\"most_freq\"\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mquestion\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmap\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m:\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0ma_to_text\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0my\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0my\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mdf_interaction\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmode\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mvalues\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      6\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mloc\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m\"avg\"\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mavg_value\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmap\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0ma_txt_values\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mabs\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0ma_values\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0margmin\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      7\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mquestion\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mquestion\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmap\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mq_to_text\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;32mif\u001b[0m \u001b[0mx\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mq_to_text\u001b[0m \u001b[1;32melse\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\AppData\\Roaming\\Python\\Python38\\site-packages\\pandas\\core\\series.py\u001b[0m in \u001b[0;36mmap\u001b[1;34m(self, arg, na_action)\u001b[0m\n\u001b[0;32m   4537\u001b[0m         \u001b[0mdtype\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mobject\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   4538\u001b[0m         \"\"\"\n\u001b[1;32m-> 4539\u001b[1;33m         \u001b[0mnew_values\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_map_values\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0marg\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mna_action\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mna_action\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m   4540\u001b[0m         return self._constructor(new_values, index=self.index).__finalize__(\n\u001b[0;32m   4541\u001b[0m             \u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;34m\"map\"\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\AppData\\Roaming\\Python\\Python38\\site-packages\\pandas\\core\\base.py\u001b[0m in \u001b[0;36m_map_values\u001b[1;34m(self, mapper, na_action)\u001b[0m\n\u001b[0;32m    888\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    889\u001b[0m         \u001b[1;31m# mapper is a function\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 890\u001b[1;33m         \u001b[0mnew_values\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mmap_f\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mvalues\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmapper\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    891\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    892\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mnew_values\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\AppData\\Roaming\\Python\\Python38\\site-packages\\pandas\\_libs\\lib.pyx\u001b[0m in \u001b[0;36mpandas._libs.lib.map_infer\u001b[1;34m()\u001b[0m\n",
      "\u001b[1;32m<ipython-input-48-df9734f5f357>\u001b[0m in \u001b[0;36m<lambda>\u001b[1;34m(x)\u001b[0m\n\u001b[0;32m      3\u001b[0m \u001b[0mavg_answers_old\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mrename\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcolumns\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;33m{\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m:\u001b[0m \u001b[1;34m\"avg_value\"\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m\"index\"\u001b[0m\u001b[1;33m:\u001b[0m \u001b[1;34m\"question\"\u001b[0m\u001b[1;33m}\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mloc\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m\"idx\"\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mindex\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 5\u001b[1;33m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mloc\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m\"most_freq\"\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mquestion\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmap\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m:\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0ma_to_text\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0my\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0my\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mdf_interaction\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmode\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mvalues\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      6\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mloc\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m\"avg\"\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mavg_value\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmap\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0ma_txt_values\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mabs\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0ma_values\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0margmin\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      7\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mquestion\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mquestion\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmap\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mq_to_text\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;32mif\u001b[0m \u001b[0mx\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mq_to_text\u001b[0m \u001b[1;32melse\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-48-df9734f5f357>\u001b[0m in \u001b[0;36m<listcomp>\u001b[1;34m(.0)\u001b[0m\n\u001b[0;32m      3\u001b[0m \u001b[0mavg_answers_old\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mrename\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcolumns\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;33m{\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m:\u001b[0m \u001b[1;34m\"avg_value\"\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m\"index\"\u001b[0m\u001b[1;33m:\u001b[0m \u001b[1;34m\"question\"\u001b[0m\u001b[1;33m}\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mloc\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m\"idx\"\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mindex\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 5\u001b[1;33m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mloc\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m\"most_freq\"\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mquestion\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmap\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m:\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0ma_to_text\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0my\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0my\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mdf_interaction\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmode\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mvalues\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      6\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mloc\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m\"avg\"\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mavg_value\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmap\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0ma_txt_values\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mabs\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0ma_values\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0margmin\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      7\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mquestion\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mavg_answers_old\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mquestion\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmap\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mq_to_text\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;32mif\u001b[0m \u001b[0mx\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mq_to_text\u001b[0m \u001b[1;32melse\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mKeyError\u001b[0m: 2"
     ]
    }
   ],
   "source": [
    "avg_answers_old = df_interaction[df_interaction.columns[5:]].astype(int)\n",
    "avg_answers_old = avg_answers_old.mean().reset_index()\n",
    "avg_answers_old = avg_answers_old.rename(columns={0: \"avg_value\", \"index\": \"question\"})\n",
    "avg_answers_old.loc[:, \"idx\"] = avg_answers_old.index\n",
    "avg_answers_old.loc[:, \"most_freq\"] = avg_answers_old.question.map(lambda x: [a_to_text[y] for y in df_interaction[x].mode().values])\n",
    "avg_answers_old.loc[:, \"avg\"] = avg_answers_old.avg_value.map(lambda x: a_txt_values[(np.abs(a_values - x)).argmin()]) \n",
    "avg_answers_old.question = avg_answers_old.question.map(lambda x: q_to_text[x] if x in q_to_text else x)\n",
    "avg_answers_old"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Analyze new data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_interaction = pd.read_json(\"data/14-4-2023 18-58/interaction-export.json\", encoding='utf-8')\n",
    "df_participation = pd.read_json(\"data/14-4-2023 18-58/participation-export.json\", encoding=\"utf-8\")\n",
    "df_participation.loc[:, \"prolific_pid\"] = df_participation.extra_data.map(get_prolific_pid)\n",
    "df_participation = df_participation[df_participation.user_study_id >= 3]\n",
    "df_participation = df_participation.set_index(\"id\")\n",
    "df_participation = df_participation[df_participation.participant_email != \"a@a.a\"]\n",
    "df_participation = df_participation[df_participation.time_finished.notna()]\n",
    "df_interaction = df_interaction[df_interaction.participation.isin(df_participation.index)]\n",
    "df_interaction_full = df_interaction.copy()\n",
    "df_interaction = df_interaction[df_interaction.interaction_type == \"final-questionnaire\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_interaction = df_interaction.apply(columnify_answers, axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# avg_answers = df_interaction[df_interaction.columns[5:]].astype(int)\n",
    "# Because it was joinned\n",
    "avg_answers_new = df_interaction[df_interaction.columns[16:]].astype(int)\n",
    "avg_answers_new = avg_answers_new.mean().reset_index()\n",
    "avg_answers_new = avg_answers_new.rename(columns={0: \"avg_value\", \"index\": \"question\"})\n",
    "avg_answers_new.loc[:, \"idx\"] = avg_answers_new.index\n",
    "avg_answers_new.loc[:, \"most_freq\"] = avg_answers_new.question.map(lambda x: [a_to_text[y] for y in df_interaction[x].mode().values])\n",
    "avg_answers_new.loc[:, \"avg\"] = avg_answers_new.avg_value.map(lambda x: a_txt_values[(np.abs(a_values - x)).argmin()]) \n",
    "avg_answers_new.question = avg_answers_new.question.map(lambda x: q_to_text[x] if x in q_to_text else x)\n",
    "avg_answers_new"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "avg_answers_merged = avg_answers_old.copy()\n",
    "avg_answers_merged.loc[:, \"new_avg_value\"] = avg_answers_new[\"avg_value\"]\n",
    "avg_answers_merged.loc[:, \"new_most_freq\"] = avg_answers_new[\"most_freq\"]\n",
    "avg_answers_merged.loc[:, \"new_avg\"] = avg_answers_new[\"avg\"]\n",
    "avg_answers_merged"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> results/SelectionResultsVsQuestionnaire.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\lpesk\\AppData\\Roaming\\Python\\Python38\\site-packages\\pandas\\core\\computation\\expressions.py:20: UserWarning: Pandas requires version '2.7.3' or newer of 'numexpr' (version '2.7.1' currently installed).\n",
      "  from pandas.core.computation.check import NUMEXPR_INSTALLED\n"
     ]
    }
   ],
   "source": [
    "\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import os\n",
    "import json\n",
    "import pickle\n",
    "import glob\n",
    "\n",
    "from datetime import datetime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_prolific_pid(x):\n",
    "    d = json.loads(x)\n",
    "    if \"PROLIFIC_PID\" not in d:\n",
    "        return \"\"\n",
    "    return d[\"PROLIFIC_PID\"]\n",
    "\n",
    "def set_iteration(row):\n",
    "    if row.interaction_type == \"iteration-started\" or row.interaction_type == \"iteration-ended\":\n",
    "        row['iteration'] = json.loads(row.data)['iteration']\n",
    "    else:\n",
    "        row['iteration'] = None\n",
    "    return row"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_interaction = pd.read_json(\"data/raw_final/interaction-export.json\", encoding='utf-8')\n",
    "df_interaction_raw = df_interaction.copy()\n",
    "\n",
    "df_interaction = df_interaction.apply(set_iteration, axis=1)\n",
    "df_interaction['iteration'] = df_interaction.groupby(['participation'], sort=False, group_keys=False)['iteration'].apply(lambda x: x.ffill())\n",
    "df_interaction = df_interaction.dropna()\n",
    "df_interaction.iteration = df_interaction.iteration.astype(int)\n",
    "\n",
    "df_participation = pd.read_json(\"data/raw_final/participation-export.json\", encoding='utf-8')\n",
    "df_participation.loc[:, \"prolific_pid\"] = df_participation.extra_data.map(get_prolific_pid)\n",
    "df_participation = df_participation[df_participation.time_finished.notna()]\n",
    "df_participation = df_participation[df_participation.participant_email != \"a@a.a\"]\n",
    "df_participation = df_participation[df_participation.time_finished.notna()]\n",
    "df_participation = df_participation[df_participation.user_study_id >= 4]\n",
    "\n",
    "\n",
    "df_interaction = df_interaction[df_interaction.participation.isin(df_participation.id)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(108, 6)\n",
      "(106, 8)\n"
     ]
    }
   ],
   "source": [
    "final_questionnaire = df_interaction[df_interaction.interaction_type == 'final-questionnaire']\n",
    "print(final_questionnaire.shape)\n",
    "def set_failed(row):\n",
    "    d = json.loads(row.data)\n",
    "    hits = 0\n",
    "    hits += int(d['qs1']) == 1\n",
    "    hits += int(d['qs2']) == -2\n",
    "    hits += int(d['qs3']) <= 1\n",
    "    row['failed'] = hits <= 1\n",
    "    row['hits'] = hits\n",
    "    return row\n",
    "final_questionnaire = final_questionnaire.apply(set_failed, axis=1)\n",
    "final_questionnaire = final_questionnaire.loc[final_questionnaire.failed == False]\n",
    "print(final_questionnaire.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_interaction = df_interaction[df_interaction.participation.isin(final_questionnaire.participation)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(83413, 6)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_interaction.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_selections_csv(df_interaction):\n",
    "    df_result = pd.DataFrame(columns = [\n",
    "        \"userId\",\n",
    "        \"movieId\",\n",
    "        \"timestamp\",\n",
    "        \"session\",\n",
    "        \"rank\",\n",
    "        \"algorithm\"\n",
    "    ])\n",
    "    \n",
    "    df_selections = df_interaction[df_interaction.interaction_type == \"selected-item\"]\n",
    "    for _, row in df_selections.iterrows():\n",
    "        d = json.loads(row.data)\n",
    "        new_row = [\n",
    "            row.participation,\n",
    "            d[\"selected_item\"][\"movie_idx\"],\n",
    "            int(datetime.fromisoformat(row.time).timestamp()),\n",
    "            row.iteration,\n",
    "            d[\"selected_item\"][\"rank\"],\n",
    "            d[\"selected_item\"][\"variant_name\"]\n",
    "        ]\n",
    "        df_result = pd.concat([df_result, pd.DataFrame([new_row], columns=df_result.columns)], ignore_index=True)\n",
    "    return df_result\n",
    "\n",
    "\n",
    "def create_impressions_csv(df_interaction):\n",
    "    df_result = pd.DataFrame(columns = [\n",
    "        \"userId\",\n",
    "        \"movieId\",\n",
    "        \"timestamp\",\n",
    "        \"session\",\n",
    "        \"rank\",\n",
    "        \"algorithm\",\n",
    "        \"actually_shown\",\n",
    "        \"relevanceGain\",\n",
    "        \"diversityGain\",\n",
    "        \"noveltyGain\"\n",
    "    ])\n",
    "    \n",
    "    # load beta supports from separate file #\n",
    "    beta_supports = pd.read_csv(\"beta_supports.csv\")\n",
    "    beta_supports.userId = beta_supports.userId.astype(int)\n",
    "    beta_supports.movieId = beta_supports.movieId.astype(int)\n",
    "    beta_supports.session = beta_supports.session.astype(int)\n",
    "    \n",
    "    df_iteration_starts = df_interaction[df_interaction.interaction_type == \"iteration-started\"]\n",
    "    for _, row in df_iteration_starts.iterrows():\n",
    "        d = json.loads(row.data)\n",
    "        \n",
    "        actually_shown_algorithms = set()\n",
    "        for x in d[\"algorithm_assignment\"].values():\n",
    "            if x[\"order\"] >= 0:\n",
    "                actually_shown_algorithms.add(x[\"name\"])\n",
    "        \n",
    "        for algo, algo_data in d[\"movies\"].items():\n",
    "            was_shown = True\n",
    "            if algo not in actually_shown_algorithms:\n",
    "                was_shown = False\n",
    "\n",
    "            for rank, movie in enumerate(algo_data[\"movies\"]):\n",
    "                timestamp = int(datetime.fromisoformat(row.time).timestamp())\n",
    "                \n",
    "                if algo == \"BETA\":\n",
    "                    # Get supports from different place\n",
    "                    rw = beta_supports[(beta_supports.userId == int(row.participation)) & \\\n",
    "                                       (beta_supports.session == int(row.iteration)) & \\\n",
    "                                       (beta_supports.movieId == int(movie[\"movie_idx\"]))]\n",
    "                    \n",
    "                    assert rw.shape[0] == 1\n",
    "                    relGain = rw.iloc[0].relevanceSupport\n",
    "                    divGain = rw.iloc[0].diversitySupport\n",
    "                    novGain = rw.iloc[0].noveltySupport\n",
    "                else:\n",
    "                    relGain = movie[\"support\"][\"relevance\"]\n",
    "                    divGain = movie[\"support\"][\"diversity\"]\n",
    "                    novGain = movie[\"support\"][\"novelty\"]\n",
    "                \n",
    "                new_row = [\n",
    "                    row.participation,\n",
    "                    movie[\"movie_idx\"],\n",
    "                    timestamp,\n",
    "                    row.iteration,\n",
    "                    rank,\n",
    "                    algo,\n",
    "                    was_shown,\n",
    "                    relGain,\n",
    "                    divGain,\n",
    "                    novGain\n",
    "                ]\n",
    "                df_result = pd.concat([df_result, pd.DataFrame([new_row], columns=df_result.columns)], ignore_index=True)                                                            \n",
    "                \n",
    "    return df_result\n",
    "\n",
    "\n",
    "def create_weights_csv(df_interaction):\n",
    "    df_result = pd.DataFrame(columns = [\n",
    "        \"userId\",\n",
    "        \"relevanceWeight\",\n",
    "        \"diversityWeight\",\n",
    "        \"noveltyWeight\",\n",
    "        \"timestamp\",\n",
    "        \"iteration\"\n",
    "    ])\n",
    "    \n",
    "    df_iteration_starts = df_interaction[df_interaction.interaction_type == \"iteration-started\"]\n",
    "    for _, row in df_iteration_starts.iterrows():\n",
    "        d = json.loads(row.data)\n",
    "        \n",
    "        shown_moo = None\n",
    "        for x in d[\"algorithm_assignment\"].values():\n",
    "            if x[\"order\"] >= 0 and x[\"name\"] in {\"DELTA\", \"GAMMA\"}:\n",
    "                shown_moo = x[\"name\"]\n",
    "                break\n",
    "        \n",
    "        [rel, div, nov] = d[\"weights\"][shown_moo]\n",
    "        \n",
    "        new_row = [\n",
    "            row.participation,\n",
    "            rel,\n",
    "            div,\n",
    "            nov,\n",
    "            int(datetime.fromisoformat(row.time).timestamp()),\n",
    "            row.iteration\n",
    "        ]\n",
    "        df_result = pd.concat([df_result, pd.DataFrame([new_row], columns=df_result.columns)], ignore_index=True)\n",
    "        \n",
    "    return df_result\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfSelections = create_selections_csv(df_interaction)\n",
    "dfSelections.to_csv(\"selections.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-7-009f3440a49b>:90: FutureWarning: In a future version, object-dtype columns with all-bool values will not be included in reductions with bool_only=True. Explicitly cast to bool dtype instead.\n",
      "  df_result = pd.concat([df_result, pd.DataFrame([new_row], columns=df_result.columns)], ignore_index=True)\n"
     ]
    }
   ],
   "source": [
    "dfImpressions = create_impressions_csv(df_interaction)\n",
    "dfImpressions.to_csv(\"impressions.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 230,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfWeights = create_weights_csv(df_interaction)\n",
    "dfWeights.to_csv(\"weights.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='rank', ylabel='session'>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "rankSelections = dfSelections.groupby([\"rank\",\"algorithm\"])[[\"session\"]].count().reset_index()\n",
    "sns.barplot(rankSelections, hue=\"algorithm\", x=\"rank\", y=\"session\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- gradual decrease in selections, but not as strong as expected"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((6218, 10), (4242, 6))"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#all items that were (would be) shown by some algorithm in that particular session and were selected (no matter if the selection was made on that particular algorithm or not)\n",
    "dfEnhancedSelections = dfImpressions.set_index([\"userId\",\"movieId\",\"session\"]).join(dfSelections.set_index([\"userId\",\"movieId\",\"session\"]), rsuffix=\"_selection\", how=\"inner\")\n",
    "dfEnhancedSelections.shape, dfSelections.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(5074, 10)"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfShownSelections = dfEnhancedSelections.loc[dfEnhancedSelections.actually_shown == True]\n",
    "dfShownImpressions = dfImpressions.loc[dfImpressions.actually_shown == True]\n",
    "dfShownSelections.shape"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Selection ratios: Beta >> Delta > Gamma"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>actually_shown</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>algorithm</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BETA</th>\n",
       "      <td>0.369683</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DELTA</th>\n",
       "      <td>0.262441</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>GAMMA</th>\n",
       "      <td>0.190588</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           actually_shown\n",
       "algorithm                \n",
       "BETA             0.369683\n",
       "DELTA            0.262441\n",
       "GAMMA            0.190588"
      ]
     },
     "execution_count": 103,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfShownSelections.groupby(\"algorithm\")[[\"actually_shown\"]].count() / dfShownImpressions.groupby(\"algorithm\")[[\"actually_shown\"]].count()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- probably the main possible argument for paper: although volumes of selections are lower for MORS, selected items are much more novel and diverse"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>relevanceGain</th>\n",
       "      <th>diversityGain</th>\n",
       "      <th>noveltyGain</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>algorithm</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BETA</th>\n",
       "      <td>0.974350</td>\n",
       "      <td>0.245958</td>\n",
       "      <td>0.634858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DELTA</th>\n",
       "      <td>0.942816</td>\n",
       "      <td>0.514793</td>\n",
       "      <td>0.718972</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>GAMMA</th>\n",
       "      <td>0.909848</td>\n",
       "      <td>0.688914</td>\n",
       "      <td>0.816158</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           relevanceGain  diversityGain  noveltyGain\n",
       "algorithm                                           \n",
       "BETA            0.974350       0.245958     0.634858\n",
       "DELTA           0.942816       0.514793     0.718972\n",
       "GAMMA           0.909848       0.688914     0.816158"
      ]
     },
     "execution_count": 104,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfShownSelections.groupby(\"algorithm\")[[\"relevanceGain\",\"diversityGain\",\"noveltyGain\"]].mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>relevanceGain</th>\n",
       "      <th>diversityGain</th>\n",
       "      <th>noveltyGain</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>algorithm</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BETA</th>\n",
       "      <td>0.979944</td>\n",
       "      <td>0.251035</td>\n",
       "      <td>0.652702</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DELTA</th>\n",
       "      <td>0.912636</td>\n",
       "      <td>0.659323</td>\n",
       "      <td>0.789506</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>GAMMA</th>\n",
       "      <td>0.874888</td>\n",
       "      <td>0.787263</td>\n",
       "      <td>0.849241</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           relevanceGain  diversityGain  noveltyGain\n",
       "algorithm                                           \n",
       "BETA            0.979944       0.251035     0.652702\n",
       "DELTA           0.912636       0.659323     0.789506\n",
       "GAMMA           0.874888       0.787263     0.849241"
      ]
     },
     "execution_count": 105,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfShownImpressions.groupby(\"algorithm\")[[\"relevanceGain\",\"diversityGain\",\"noveltyGain\"]].mean()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- users largely follow the distribution of impressions, but not as much towards its extreme values. \n",
    "  - This is mostly true for diversity and novelty marginal gains and also partially to relevance and BETA alg.\n",
    "  - seemingly, both diversity and novelty were over-powered in MORS cases"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### A bit more details on the above tables: distribution of selections and impressions w.r.t. marginal gains"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='noveltyGain', ylabel='Density'>"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(1,3, figsize=(12,4))\n",
    "sns.kdeplot(dfShownSelections, x=\"relevanceGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[0])\n",
    "sns.kdeplot(dfShownSelections, x=\"diversityGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[1])\n",
    "sns.kdeplot(dfShownSelections, x=\"noveltyGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='noveltyGain', ylabel='Density'>"
      ]
     },
     "execution_count": 107,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAs0AAAEGCAYAAACeiKhrAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAACchklEQVR4nOydeXyU1fX/33eWTPZ9ISGELIRVIOyLoIBL3VFpFdzAtdjar63d7K61rfX3bdW6fKvWWtwaWndAEUUEQQENyCJrSAiQfV8myWS2+/vjSUJC9mSWTHLfr9e8JnmeZ+49E7hzz5znc84RUkoUCoVCoVAoFApF1+i8bYBCoVAoFAqFQjHYUU6zQqFQKBQKhULRA8ppVigUCoVCoVAoekA5zQqFQqFQKBQKRQ8op1mhUCgUCoVCoegBg7cN6A3R0dEyOTnZ22YoFIOGPXv2lEspY7xtR2eo9apQtGcwr1dQa1ahOJeu1qxPOM3JyclkZWV52wyFYtAghDjlbRu6Qq1XhaI9g3m9glqzCsW5dLVmlTxDoVAoFAqFQqHoAeU0KxQKhUKhUCgUPaCcZoVCoVAoFAqFogd8QtPcGTabjfz8fCwWi7dNGdT4+/uTmJiI0Wj0tikKhUKh8BHUHtszan8dfvis05yfn09ISAjJyckIIbxtzqBESklFRQX5+fmkpKR42xyFQqFQ+Ahqj+0etb8OT3xWnmGxWIiKilKLuRuEEERFRalIgUKhUCj6hNpju0ftr8MTn3WaAbWYe4H6GykUCoWiP6j9o3vU32f44dNOs0KhULiCJrsDh1N62wyFQqHwSaQcHp+fymluJjk5mfLycpeM9dxzz/HKK68AsGbNGgoLC90yj2Jo8OynJ0h+8P1h86EzWPgip5zvv76Xab//iHG//pAJv/2Qy578jIfWHeJAfrX691AoXITaX4c2//3qDFMe/ogXt+d62xS347OJgIMVu93O6tWrW39fs2YN5513HgkJCV60SjGY+ctHxwCobrAREeTnZWuGPrUWG7946yDvHywiKsiPiyfEMToqkDqLnaPFdfz7y9Os+SKPmaMj+Mm3xjE3NcrbJisUCtT+OhgxN9l57MOj1Fns/OH9I1wzNYHYUH9vm+U2hqXTfO2113LmzBksFgv3338/99xzT7vzjzzyCK+99hoxMTGMGjWKGTNm8JOf/IR9+/axevVqGhoaSEtL46WXXiIiIoJFixaRkZHBjh07WLFiBXV1dQQHB7e2Jr355psJCAhg586dADz99NOsX78em83GG2+8wfjx43nooYc4efIkubm5nD59mieeeIJdu3axceNGRo4cyfr161VZmyFKkJ8Bc5Od0rom5TS7mdI6Czf/Yzcny+v5yaVjuWthKv5GfbtrahptvPt1Af+39QTLX9jFNVMT+O3VE4kONnnJasVgximd6IS6aduC2l+HF+8fKKSi3sofrj2PX7/7DVuOlrJ8dpK3zXIbblvpQoiXhBClQohvOjn3YyGEFEJEu2v+7njppZfYs2cPWVlZPPXUU1RUVLSe++qrr3jrrbfYv38/GzduJCsrq/XcbbfdxmOPPcaBAweYPHkyDz/8cOs5q9VKVlYWP/7xj1uPffvb32bmzJm8/vrr7Nu3j4CAAACio6PZu3cv9957L3/5y19ar8/JyWHLli2sW7eOW265hcWLF3Pw4EECAgJ4//333fknUXiRIJPmtJXWeT4Lu7t12nxeCCGeEkKcEEIcEEJM97SNrsLcZOfWF7+koLqRV+6czX1L0js4zABhAUZWzk9m208X88OL09n4TRGXPL6NbcfLvGC1YrAipeTN429y6we3YrGrCgotqP11eLHjRAWxISZunpPEyPAANh8p8bZJbsWdX4/XAJede1AIMQq4FDjtxrm75amnnmLq1KnMnTuXM2fOkJ2d3Xru888/Z+nSpfj7+xMSEsLVV18NQE1NDdXV1Vx44YUArFy5ks8++6z1dTfeeGOv57/++usBmDFjBnl5ea3HL7/8coxGI5MnT8bhcHDZZdqfb/Lkye2uUwwtgvy0Gz4ltU3emH4NnazTNlwOpDc/7gH+7gGbXI6Ukp++sZ8TZWZeuHUm89N6/r7ub9Tzw4vH8sH/LCQu1J9V//qSv23OVlpnBQDv5bzHwzsfJtgvmCaHV9buoETtr8MHKSU7c8qZn6aVJlwwJpo9p6q8bZZbcZvTLKX8DKjs5NQTwM8Ar+w8W7duZfPmzezcuZP9+/czbdo0l9RZDAoK6vW1JpN2m1ev12O32zsc1+l0GI3G1nI2Op2u3XWKoUWgFyPN3azTFpYCr0iNXUC4ECLeM9a5jne+LmDjN8X89FvjWJDetxtc6XEhvPO987kuYyRPbD7Ob977BqeqtDGscUonL33zEhMiJ/D3i/9OmCnM2yYNCtT+Orw4XmKm3Gxl/hjtMzU9LpiqBhuV9VYvW+Y+PCrEEkIsBQqklPt7ce09QogsIURWWZnrbovW1NQQERFBYGAgR48eZdeuXe3On3/++axfvx6LxYLZbGbDhg0AhIWFERERwfbt2wF49dVXW78Vd0dISAh1dXUus18x9HA6tedS70Sae2IkcKbN7/nNx9rhrvXqCsxNdv74/hFmjI7g7oWp/RojwE/PX2+YyuoL03ht12l+9tYBFXEexnxV/BUna05y26TblJ65DWp/HV7sz68GYMboCADSYoMByCkze8skt+OxREAhRCDwSzRpRo9IKV8AXgCYOXOmy3anyy67jOeee44JEyYwbtw45s6d2+78rFmzuOaaa5gyZQpxcXFMnjyZsDAtivDyyy+3Jiqkpqbyr3/9q8f5Vq1axerVq9slKigUbam3alEOb0SaXYW71qsreOGzXCrqrfxz1Sz0uv43IxBC8ODl4/Ez6Hjqk2wSwgN44JKxLrRU4SvsKNiBUWfkoqSLvG3KoELtr8OLw4W1BPrpSYnS7gSMiWl2mkvNzEqO9KZp7kNK6bYHkAx80/zzZKAUyGt+2NF0zSN6GmfGjBnyXA4fPtzhmKuoq6uTUkpZX18vZ8yYIffs2eO2uTyBO/9WioEz45GP5Oifb5DL/u/zXr8GyJJuWKednHseWNHm92NAfHfjdbZevUVJbaOc8JuN8nuvuW4NO51O+ZP/7pOjf75Bvvt1vsvGVfgO1793vbzzwzt7fb0r16s7Hp7cY9X+OnT49t8/l9e32bccDqcc+6sP5B82HPKiVa6hqzXrsftKUsqDUspYKWWylDIZ7TbvdCllsads6C333HMPGRkZTJ8+nWXLljF9us8WDFD4AOamlkjzoJRnrANua66iMReokVIWeduo3vL8tlysdic//dY4l40phOBP109mdnIkv3rnG05XNLhsbMXgp7yxnONVx5mXMM/bpvgkan8dGjidksOFtUxKCG09ptMJUmOCOVGq5Bl9RgiRCSwCooUQ+cDvpJT/dNd8ruTf//63t01QDBPsDicWmyZqbrB6Phmls3UKGAGklM8BHwBXACeABuB2jxvZTxqsdv6bdYYrJseTHN37RKLeYNTreGJ5Bpc9+Rn3/+dr3vjuPAx6pW0dDuwv01JyZsTN8LIlvonaX4cGZ6oaqLc6mBgf2u54UmQAJ8vrvWSV+3Gb0yylXNHD+WR3za1Q+Ar1Vkfrz012p8fn78U6lcD3PWSOS3n360LqLHZumzfaLeOPDA/gT9dN5geZX7Pmizzu6meSocK3OFxxGJ3QMS7SdXcvFApfoyXZLz0uuN3xEaH+7Myp6OwlQwIVGlEovEh9szQjLMCIzeF5p9mbbD5cwn+zzvR8YT+QUvLKzjwmxIe2Zna7g6umxLN4XAxPbs6mtNZ3EzkVvedwxWFSw1IJMAR42xSFwmvklmnR5NTo9k5zXJg/tRY7jW0CQkMJ5TQrFF6kxWmOCDRi9UKk2VvYHE7ueiWLn715gNd2nXL5+HtOVXG0uI6V80a31mN1B0IIfnf1JKx2J49uPOq2eRSDAyklhysOMzFqordNUSi8Sm55PeGBRiKC/NodjwvxB6B4iAYRlNOsUHiRliTAiCA/nFLTOA8HPj1a2vqzO5zmd/cVEGDUc/XUBJePfS7J0UHcfUEK73xdwMH8GrfPp/AeZY1lVFoqldOsGPbklplJ7SRXZERYs9Nco5xmxTno9XoyMjKYOnUq06dP54svvgAgLy+PgIAAMjIyWh+vvPIKc+bMISMjg6SkJGJiYlrP5eXlYbfbiYmJ4cEHH/Tyu1J4kvom7RZWRKD2bd06TJzmTYdKiAzy44cXp3O0uI4qF3aQsjucfHCwmIsmxBJk8kwp+tUXphEeaOTxj495ZD6Fd8ityQUgLTzNy5YMD9QeO3jJLasnNSa4w/G4UM1pLhmikWaPNTcZigQEBLBv3z4ANm3axC9+8Qu2bdsGQFpaWuu5Fm677TYA1qxZQ1ZWFs8880zruY0bNzJ27FjeeOMNHn30UbfeUlYMHlojzc1Os80uwa+7VwwNcsrMTIwPZcGYaJ7cnM3ukxVcdp5runN/kVNBZb3VI1HmFkL8jXz3gjQe+/Aoe05VuVVHrfAeudWa05wSmuJlS4YHao8dnNRZbJTWNZEa002keYg6zSrS7CJqa2uJiOj/RpmZmcn9999PUlKS6mw0jGjRNEcGGQFocgzN5Im2SCnJLTOTEh3ElMRw/I06dp+sdNn46/cXEmIycOHYGJeN2RtWzh9NdLCfijYPYU7WnCTIGERsYKy3TRl2qD128NBSUu7cJECAYJOBYJNhyMozhkSk+eH1hzhcWOvSMScmhPK7qyd1e01jYyMZGRlYLBaKiorYsmVL67mcnBwyMjJaf3/66adZuHBhp+NYLBY2b97M888/T3V1NZmZmcyfP98l70MxuGmpzRzeIs8YBsmAlfVWai12UqKD8DPoGBcXwvGSOpeM3WR38OGhYi6dNAJ/o94lY/aWQD8D91yQyp8+OMrB/BomJ4Z5dH6F+zlZc5LUsNRhF6VUe6yiLS2VM9I6iTQDxIaaKK0bmk6zijQPgJZbR0ePHuXDDz/ktttua2k13HrrqOXR1WIG2LBhA4sXLyYgIIBly5bx7rvv4hgGEUcFWB3a/5fgZu3tcHCaW6IUKc0fuGNiQ8gucU0Hqd25ldRZ7Fw5ZYRLxusrK2YnEWIy8PxnOV6ZX+FecmtySQlT0gxPofbYwUlumRmdgKSowE7PRweZqDC7Lk9lMDEkIs09fVv1BPPmzaO8vJyysrI+vzYzM5MdO3aQnJwMQEVFBVu2bOGSSy5xsZWKwUZLbeaWhDVbsxM9lDlb31NzmtPjgnlrbz41DTbCAo0DGnvL0VL8jTrmp0UP2M7+EOJv5KY5Sfxjey6nKxq63FQUvkeDrYGyxrJh6TSrPVbRlpzyehIjAjEZOr+bFxFkHLJdAVWk2UUcPXoUh8NBVFRUn15XW1vL9u3bOX36NHl5eeTl5fHss8+SmZnpJksVgwlbc2Q5yE/78BkOkebc8nqMesHIcK05RHqspos7UTYwiYaUkk+OlrBgTLTHpRltuf38FPQ6wUufn/SaDQrXc6ZOa8STGJLoZUuGJ2qPHTxolTM6l2YARAaZqHRhRaTBxJCINHuLFr0VaBv2yy+/jF6vbdbn6q3uuOMO/ud//qfDGO+88w5LlizBZDK1Hlu6dCk/+9nPaGpqandcMfRoiTQHtDjNw+CW4ar5yVw4NgaDXvvOnh4bAsDxEjMzRkf2e9wTpWbOVDZy74VjXGJnfxkR5s+Vk+N5c08+P/3WOI+VvVO4l3xzPgCjgkd52ZLhg9pjBx9Op+RkuZl5qV1/eYkMMlLVYMPplOh0Q0v/rz7NB0BXmqjk5GQaGxu7fN2qVatYtWoVACtXrmTlypXtzkdGRvbrFpTC97A6JH56HX4GzYG02oe+PGNEmH9rWSKAxIgA/Ay6Ad/O23xEa5iyZLz3KxvcOm807+4r5L19hdw0J8nb5ihcQH6d5jSrSLPnUHvs4KO41oLF5uwx0uxwSmotttYk96GCkmcoFF7E7nBi1AtMLU7zMGlu0hadTpAUGUjeAJ3mLUdLmBgf2s4h9xbTkyIYPyKE13adak1cUvg2Z+rOEOIXQphJVUVRDF9ac1K6dZq13JShKNFQTrNC4UVsDidGgw4//fDRNHdGclQgpysb+v36WouNvaerWTzes7WZu0IIwS1zR3O4qJavz1R72xyFC8g355MY7L0osxBilBDiUyHEYSHEISHE/Z1cI4QQTwkhTgghDgghpnvDVsXQJbdcq3SU1kk3wBZamnVVNSinWaFQuBCrQ2JsJ88Ynk7z6Kgg8irq+x2V3ZlTgcMpWZg+OJxmgGunjSTIT89ru0552xSFCyioK/C2NMMO/FhKORGYC3xfCDHxnGsuB9KbH/cAf/esiYqhTm5ZPUF+emJDutaCRwVp54Zi2TnlNCsUXsTmcOKn12HUi9bfhyOjowKx2JyU1jX16/U7sssJ9NMzPWnwtK8ONhm4fnoiGw4UUTUEb1MOJ6SUFNUXMTJ4pDdtKJJS7m3+uQ44Apxr0FLgFamxCwgXQrimP71CAeSUmUmJCeq2wU9EszxDRZoVCoVLsTVrmlWkWdPHnaron0Rjx4ly5qZGtf4dBwu3zB2N1e7kzT353jZFMQCqmqpocjQxIsg7TXPORQiRDEwDdp9zaiRwps3v+XR0rFvGuEcIkSWEyFJJcYrekltW32n77La0RpqHYLBgcO0wCsUwQ3Oaz8ozmoZppDm5uQlIXkXfkwHzqxo4WV7PgjHeaWjSHeNGhDBjdASZX51WCYE+THF9MQBxgXFetgSEEMHAW8APpZT97m0tpXxBSjlTSjkzJmbwyJoUgxeLzUFhTWO3SYCglVD1N+qoVPIMRVv0ej0ZGRlMmjSJqVOn8te//hWnU3N6tm7dSlhYGBkZGa2PzZs3AxAcfPZb2pw5c8jIyCApKYmYmJjWa/Py8rDb7cTExPDggw965f0p3I/VLjHodZiGeSJgQngAep3gVD+c5h3Z5QAsTB98TjPA8lmjyC2r58uTld42RdFPSupLALweaRZCGNEc5tellG93ckkB0LaQdGLzMZ9E7bGDi5Pl9UgJqd0kAbYQHuBHTaPNA1Z5FlWneQAEBASwb98+AEpLS7npppuora3l4YcfBmDhwoVs2LCh2zF279burq1Zs4asrCyeeeaZ1nMbN25k7NixvPHGGzz66KPdaogUvommaRYYDcNb02zU60iMCOiXPGP7iXLiQk2Mie35g9wbXDUlgd9vOEzml6eZ001DAMXgpbhBizR702kW2gbwT+CIlPLxLi5bB9wnhFgLzAFqpJRFnrLR1ag9dnDRWm4uuvtIM0BYgHFIOs1uizQLIV4SQpQKIb5pc+x/hRBHm0vhvCOECHfX/J4mNjaWF154gWeeecZlt2EzMzO5//77SUpKYufOnS4ZUzG4aJVn6Ie3phk0XXNfnWanU/LFiXIWjIkZtBtegJ+e66aN5INviqkegokxw4Hi+mIMOgOR/v3vWOkCzgduBZYIIfY1P64QQqwWQqxuvuYDIBc4AfwD+J6XbHU5ao/1PrllWrm5nuQZoDnNtZah5zS7M9K8BngGeKXNsY+BX0gp7UKIx4BfAD8f8EwbH4TigwMeph0jJsPlf+7TS1JTU3E4HJSWap3Jtm/f3q7N51tvvUVaWlqvxrJYLGzevJnnn3+e6upqMjMzmT9/fp/sUQx+Wpxmg16HTgxzpzkykK9PVyGl7LUDfKiwlqoG26CVZrSwfFYSr+w8xdt7C7hjQYq3zVH0keL6YuIC49AJ7ykapZQ7gG4XhtS8ye+7fHK1xyrQ5BnxYf4E+vXsOoYGGCiotnjAKs/itk8AKeVnQOU5xz6SUtqbf92FprcasixcuJB9+/a1Pnq7mAE2bNjA4sWLCQgIYNmyZbz77rtdthRV+C42h8TYnAToZ9ANy46ALYyOCqTOYqe6offRie0ntKz/8wdhEmBbJiaEkjEqnMwvVUKgL1JcX+x1PbOiI2qP9Sw5ZeZeRZkBQgOM1A5BeYY3Nc13AP/p6qQQ4h604uwkJSV1P1Ifv626i9zcXPR6PbGxsRw5cmRAY2VmZrJjxw6Sk5MBqKioYMuWLVxyySUusFQxWGjRNIOm6x3Okebk5rJzeRX1RAT59eo1O7LLGT8ihJhuCu0PFlbMHsXP3zrInlNVzEz26m1+RR8paShhasxUb5vhPdQeO+yRUpJdauaGmaN6vhilaXYpQohfoXU3er2ra3ytHE5ZWRmrV6/mvvvuG7C2sra2lu3bt3P69Gny8vLIy8vj2WefJTMz00XWKgYLLfIMAJOKNAO9r9XcaHWQlVfFBWMH/+cDaAmBwSYD//7ytLdNUfQBp3RS0lCiIs1eRu2x3qWgupEGq4P0uN4lXIcFGDE32bEPsT3N45FmIcQq4CrgIunj9ykbGxvJyMjAZrNhMBi49dZbeeCBB1rPn6u3+vWvf823v/1tGhoaSEw8q0x54IEHiIw8G3l65513WLJkCSbT2ejZ0qVL+dnPfkZTU1O74wrfxtbcRhvAb5hHmkdFBiJE753m3ScrsDqcg7I+c2cEmQwszUjgzT35/PrKiUT2Mpqu8C6VlkrsTrtymr2A2mMHD9mlWhJgemxIr64PC9C6AtZa7EPqs86jTrMQ4jLgZ8CFUsr+tf4aRHSnf1q0aBE1NTWdnmupM3kuq1atAmDlypWsXLmy3bnIyEhU16ahh9V+NtLsZxjeTrO/UU98qH+vazXvyC7Hz6BjdorvSB1WzU/m9d2neX3XKX5wUbq3zVH0gpbGJiMCldPsadQeO3g4UdLiNPc+0gxQ02gbUk6zO0vOZQI7gXFCiHwhxJ1o1TRCgI+by+U85675FQpfwOZw4mc4q2kernWaW0iKCux1V8AdJ8qZnRyJv1HvZqtcR3pcCBeMjeGVXadosqukI1+g1WlWkWbFMCa7tI7oYL9e55u0dZqHEu6snrFCShkvpTRKKROllP+UUo6RUo6SUmY0P1b3PJJCMXSxOZwYdCrS3EJyVBCnK3u+CVVaa+FocR0LBnmpuc64a0EKZXVNbNjvsz0nhhXKaVYoNHlGXxpIhSqnWaFQuJp2muZhnggIWoOTcrOVuh6K4u84obXO9hU9c1sWpkczNi6Y5z/LweH06bSOYUFxfTEmvYlwU7i3TVEovIKUkhMlZsbG9U7PDCrSrFAo3IDV4Wxtoe2n19E07CPNWgWNvPLuo807ssuJCvJjYnyoJ8xyKUIIfrAkneMlZjYcKPS2OYoeKGkoIS4wbtB2nFQo3E1JbRN1TfZe65mhTSKgcpoVCoWr0Oo0e0+eIYS4TAhxTAhxQgjxYCfnk4QQnwohvhZCHBBCXOFOe9KbIxnHS+q6vEZKyfYT5Zw/JhqdzjcdmSsnxzN+RAhPfHx8yJVkGmqUNZYRE+gbZQ0VCnfQ8nk8ppeVM0BFmhUKhYtxOCVS0irPMOp12LvI+nYHQgg98CxwOTARWCGEmHjOZb8G/iulnAYsB/7PnTYlRwXip9dxvLRrp/lYSR1ldU0+qWduQacT/PjSceRVNPDGnnxvm6PohorGCqIDfPf/mkIxUFrLzfWyRjNofQcMOoG5yd7zxT6EcpoHQElJCTfddBOpqanMmDGDefPm8c4777Se/+EPf8jIkSPblb9Zs2YNQgg2b97ceuzdd99FCMGbb74JaKV0kpKS2rXbvfbaawkObv8f9sknn8Tf37/LsjuKwU1LpYwWp9mgE9gdHtW4zgZOSClzpZRWYC2w9JxrJNCigQgD3KonMOh1pMYEcby4a6d5y9FSAC5I9+3o38UTYpkxOoK/bDpGTR9ahys8i3KavYfaYwcHR4tqiQryI6oPpeOEEAT7GzBblNOsQLtFfO2113LBBReQm5vLnj17WLt2Lfn5WtTI6XTyzjvvMGrUKLZt29butZMnT2bt2rWtv2dmZjJ1avsWreHh4Xz++ecAVFdXU1TUMdM+MzOTWbNm8fbbb7v67Sk8gLXVafZaybmRwJk2v+c3H2vLQ8AtQoh84APgB+42atyIEI431wTtjI8OlTA1MYwRYf7uNsWtCCH4/dJJVDVY+d+PjnrbHEUnWOwW6mx1RPlHeduUYYfaYwcPBwtqmDQyrM+6/mCTQUWaFRpbtmzBz8+P1avPVs0bPXo0P/iB5lNs3bqVSZMmce+993Zozblw4UK+/PJLbDYbZrOZEydOtOtqBLB8+fLWRf/2229z/fXXtzufk5OD2WzmD3/4g2r96aPYmvXLfgZtGep1YjBWU1gBrJFSJgJXAK8KITp8bggh7hFCZAkhsgbaIGBsXAgF1Y3UdlJBo6TWwr4z1Vw6aWiU/5qUEMZt87SGJ/vPVHvbHMU5VFgqAFSk2QuoPXZwYLE5yC41M3lk35OuQ/yN1A2xSLPH22i7g8e+fIyjla6N1IyPHM/PZ/+8y/OHDh1i+vTpXZ7PzMxkxYoVLF26lF/+8pfYbDaMRk0YL4Tg4osvZtOmTdTU1HDNNddw8uTJdq+/6KKLuPvuu3E4HKxdu5YXXniBRx55pPX82rVrWb58OQsXLuTYsWOUlJQQFxc3wHet8CS2ZilGqzxDL1qPeYgCYFSb3xObj7XlTuAyACnlTiGEPxANlLa9SEr5AvACwMyZMwf0JqYmhgOw/0w1C8+RYHx8uASASycOnf/rD1w6lg8OFvHLdw7y3vfPx6BXsYzBQnmjVtowKmB4R5rVHjt899ijxXU4nJLJI8P6/NoQkwFz09CSnqlPZxfx/e9/n6lTpzJr1iysVisffPAB1157LaGhocyZM4dNmza1u77lW+7atWtZsWJFh/H0ej0LFixg7dq1NDY2kpyc3O58ZmYmy5cvR6fTsWzZMt544w13vj2FGzhX02zUeTYREPgKSBdCpAgh/NAS/dadc81p4CIAIcQEwB9wa6/ZqaPCEAL2nKrqcG7ToWJSooP6VGR/sBPqb+ShayZxqLCWNV/kedscRRsqGlWkebCg9ljvcLBA03Of1w+nOdh/6MkzhkSkubtvq+5i0qRJvPXWW62/P/vss5SXlzNz5kw2bdpEdXU1kydPBqChoYGAgACuuuqq1utnz57NwYMHCQwMZOzYsZ3OsXz5cq677joeeuihdscPHjxIdnY2l1xyCQBWq5WUlBTuu+8+F79LhTs5V9Ns0Hs2EVBKaRdC3AdsAvTAS1LKQ0KI3wNZUsp1wI+BfwghfoSWFLhKts2ecQMh/kbGxYWw93R1u+M1jTZ25VZwx/kpQ65m7uXnjWDJ+Fge//g4V0yOJyE8wNsmKWgTaR7mmma1xw7fPfab/BoiAo2M7MdnUrDJQG7Z0HKaVaS5nyxZsgSLxcLf//731mMNDVpDhszMTF588UXy8vLIy8vj5MmTfPzxx63nW/jzn//Mn/70py7nWLhwIb/4xS86fEvOzMzkoYceah2/sLCQwsJCTp065cJ3qHA3HSLNnk8EREr5gZRyrJQyTUr5x+Zjv212mJFSHpZSni+lnCqlzJBSfuQJu2aMjuDrU1Xt6la/t68Am0Ny5ZR4T5jgUYQQPHzNJKSE3753yNvmKJppiTRHBkR62ZLhh9pjBwcHC2o4rx9JgDA0I83Kae4nQgjeffddtm3bRkpKCrNnz2blypU8/PDDfPjhh1x55ZWt1wYFBbFgwQLWr1/fbozLL7+cxYsXdzvHT37yE6Kj298aXLt2Ldddd127Y9ddd127bGHF4MdmP0fTrBPYB18ioFdYMj6WuiY7nze3y5ZSkvnlGSbGh/ZLW+cLjIoM5P6L09l8pISdORXeNkeBFmmOMEVg1Bm9bcqwQ+2x3qfJ7uB4SV2/pBmgaZprVSKgooX4+PhOF9HKlSs7HGtbsmbVqlUdzq9Zs6b1561bt3Y6n9msleHKzc3tcO7xxx/vwVrFYKOjPEPn6TrNg5aF6TGE+htYf6CQxeNj+fRYKUeKavnTdZOHnDSjLavmJ/PSjpM8ufk489LmeducYU+FpWLYJwF6E7XHepdjxXXY+5kECBDib8Bqd9Jkd2Ay6F1snXdQkWaFwku0SDH82kWaVUtl0MrwXTU1gQ37i9iZU8Ef3z/C6KhAvjMz0dumuRV/o557F6Wx+2QlX+SUe9ucYU95Y7lymhXDln3NZTCnJPbPaQ42aXHZ+iaHq0zyOsppVii8REtU2Wg4W3LOKcGpJBoA/PiSsYQGGFjxj12cqWzkj9dObpWyDGVWzE4iLtTE3zZne9uUYU95Y7mqnKEYtnx5spL4MP9+JQECBPtrsqah1BXQp+UZUsohfavWFbi50IFiAHSWCAhgczox6YbGrayBEBVs4j/fncfHh0uYkxLJtKQIb5vkEfyNeu5ckMKfPjjKkaJaJsT3vamAYuBIKbUW2v7D12lWe2z3DOX9VUrJV3mVzE6J6vf/gZZIc90QqtXss2Ebf39/KioqhvR/2oEipaSiogJ/f99uNzxU6aBp1mnPStd8lrSYYFZfmDZsHOYWbpg5CpNBx2u7hl+2/mChwd6AxWEZtvIMtcd2z1DfX/OrGimpbWJ2cv8/e0P8NadZRZoHAYmJieTn5zPQlr1DHX9/fxITh7YO1FfpoGluflZOsyI80I8rJsezfn8hv7t6UmurdYXnaKnRPFzlGWqP7ZmhvL+25FTMSe3/l8aWSPNQKjvns06z0WgkJSXF22YoFP2mozxDizTbVDKgArh6ajzvfF3AjhNlLBk//Nr3epvh3kJb7bHDm+3Z5cSFmkgfQPfV1kjzEHKaVfhCofASrXWam6OI+mZ5hkMlAiqABWNiCAswsn5/kbdNGZaoFtqK4YrTKfkip4Lzx0QPSNMe3Ow011rsbDm9hWvfvZbDFYddZaZXcJvTLIR4SQhRKoT4ps2xSCHEx0KI7Obn4SVUVCja0KppbnaWjbrmREAPdwVUDE78DDoumzSCjw+XYLENnZJNvoJqoa0YrhwsqKGy3srC9IF9YQwxna2e8cy+Z8ipyeF7m7+Hw+m7n2fujDSvAS4759iDwCdSynTgk+bfFYphybnyDINeJQIq2nPV1HjMTXa2HlO6Uk9T3liOXugJN4V72xSFwqN8fLgEvU6weFzsgMbxN+rQ6wQnq4vIrspmWuw0KiwVHKs65iJLPY/bnGYp5WdA5TmHlwIvN//8MnCtu+ZXKAY7rU6z4ZxEQKVpVjQzLzWKiEAjmw4Ve9uUYUeFpYJI/0j0qvyjYpix+UgJM0dHEB7oN6BxhBAEmwzkVWmfX7+Y/QsA9pTsGbCN3sLTmuY4KWWLQK8Y6DK7RQhxjxAiSwiRpbJ3FUMRW0tzE32LPEO0O65QGPQ6Lhgbw/bsMtX0xsNUNFYoPbNi2JFbZuZocR2XTHRN8nGwyUBZfR0xATFMiJpAYnCicpr7g9SKP3a5C0gpX5BSzpRSzoyJifGgZQqFZ2iNNOtUyTlF11yQHkO52crholpvmzKsKG8sJzIg0ttmKBQeZd3+QoSAq6YkuGS8EH8D1Q0W0iPSAZgWO42DZQddMrY38LTTXCKEiAdofi718PwKxaDB5nBi0Al0unOamyh5hqINC8dq0c5tx9UdN09S3lg+rLsBKoYfUkrW7StkTkokI8Jc07Ql2KSnrsnO2IixAKSGp1LaWEq9rd4l43saTzvN64CVzT+vBN7z8PwKxaDB5pCtSYDQJhFQ3YZXtCE2xJ+J8aF8ppxmjyGlpMKi5BmK4cVXeVXkltdz/TTXNWzRG2w4HcbWSPPo0NEAnKr1zW6nbmtuIoTIBBYB0UKIfOB3wJ+B/woh7gROATe4a36FYrBjtTtb9cwAhiFccs5ms5Gfn4/FYvG2KYOalg5jRqOx3fELxsbw4vZczE321i5bCvdRa63F7rQrp1kxrMj88jQhJgNXTY133aDCgnT6kxKqNcpp6zRPjJrounk8hNs+faWUK7o4dZG75lQofAmbw9muPbJxCJecy8/PJyQkhOTk5AEVyx/KSCmpqKggPz+/Qye2C8fG8Ny2HHbmVLgsQUfRNcO9G6Bi+FHdYOX9g0XcOHMUgX6ucw2dugZw+BMfrDniSSFJCAR5NXkum8OTqI6ACoWXsDmc58gzhm7JOYvFQlRUlHKYu0EIQVRUVKfR+OmjwzEZdOzKrfCCZcOPFqd5sEWaO2sads75RUKIGiHEvubHbz1to8I3eXtvAVa7kxWzk1w6rl2akU5Ta5Mgf4M/8UHx5NXmuXQeT6GcZoXCS9gcslXHDGcTAYdqyTnlMPdMV38jk0HPtKRwdp9UTrMnGMSR5jV0bBp2LtullBnNj997wCaFjyOl5N9fniZjVDgTE0JdOnYT1SD92uXqJIUmcabujEvn8RTKaVYovIS1Q6RZc5gcKhGwR5KTkykvL3fJWM899xyvvPIKAGvWrKGwsNAt8wyUOSlRHC6spdZi87YpQ56KRu3LyWCLNHfRNEyhGBBZp6o4UWrmpjmujTIDNDi0/671TfbWYyOCRlBSX+LyuTyBcpoVCi9hszvxa+s0D+FEwMGK3W5n9erV3HbbbUBHp3kwMSc1EqeErDzlM7mbcks5Rp2REGOIt03pD/OEEPuFEBuFEJO6ukg1EFO0sPbLM1oC4BQXJgA2U2fX/m/VWdo7zWWNZdicvhcAUGnYCoWXOFfTPJQTAQfCtddey5kzZ7BYLNx///3cc8897c4/8sgjvPbaa8TExDBq1ChmzJjBT37yE/bt28fq1atpaGggLS2Nl156iYiICBYtWkRGRgY7duxgxYoV1NXVERwcTHJyMllZWdx8880EBASwc+dOAJ5++mnWr1+PzWbjjTfeYPz48Tz00EOcPHmS3NxcTp8+zRNPPMGuXbvYuHEjI0eOZP369R0qYAyUaaMiMOoFu09WsmS8SgZ0Jy3dAH1QUrQXGC2lNAshrgDeBdI7u1BK+QLwAsDMmTPVh84wxWJzsOlQMVdOjndpAiCAxW6h3qHdtTG3iTTHBcYhkZQ1lJEQ7JomKp5CRZoVCi9hd8r2JeeGcCLgQHjppZfYs2cPWVlZPPXUU1RUnNX1fvXVV7z11lvs37+fjRs3kpWV1Xrutttu47HHHuPAgQNMnjyZhx9+uPWc1WolKyuLH//4x63Hvv3tbzNz5kxef/119u3bR0BAAADR0dHs3buXe++9l7/85S+t1+fk5LBlyxbWrVvHLbfcwuLFizl48CABAQG8//77Lv87BPjpmZoYzu5cFWl2N+WN5YNOmtEbpJS1Ukpz888fAEYhhO+9EYXH2HK0FHOTnWsyXO+8FtcXI/RNQMdIM0BJg+9JNJTTrFB4Ca1Oc5tI8xBPBOwvTz31FFOnTmXu3LmcOXOG7Ozs1nOff/45S5cuxd/fn5CQEK6++moAampqqK6u5sILLwRg5cqVfPbZZ62vu/HGG3s9//XXXw/AjBkzyMvLaz1++eWXYzQamTx5Mg6Hg8su0/KzJk+e3O46VzInNZKDBTXt9IEK11PRWNH7JEB7k3uN6QNCiBGiOTwuhJiNtser7FFFl7y3r4CYEBNzU12f9FrWWIbQadWA2mmaAzWnubi+2OVzuhvlNCsUXuLcOs2tkWalaW5l69atbN68mZ07d7J//36mTZvmkgYpQUFBvb7WZDIBoNfrsdvtHY7rdDqMRmPrrXydTtfuOlcyJyUKh1Oy51SVW8ZXaJQ3lreWyOqS2kJ48w54ahrYrR6xq7lp2E5gnBAiXwhxpxBitRBidfMl3wa+EULsB54Clksp1bdwRafUNNr49GgZV09JQK9zvRSprKEMdM2R5qaOkWblNCsUil6j2mj3TE1NDREREQQGBnL06FF27drV7vz555/P+vXrsVgsmM1mNmzYAEBYWBgRERFs374dgFdffbU16twdISEh1NXVuf6NuIjpoyPQ64QqPedGHE4HVU1V3cszrA3w7xvg2EaYcA3YGjxim5RyhZQyXkpplFImSin/KaV8Tkr5XPP5Z6SUk6SUU6WUc6WUX3jEMIVP8tGhYqwOp1ukGdASadac5raR5mC/YIKMQT7pNKtEQIXCS2iJgB3rNCun+SyXXXYZzz33HBMmTGDcuHHMnTu33flZs2ZxzTXXMGXKFOLi4pg8eTJhYWEAvPzyy62JgKmpqfzrX//qcb5Vq1axevXqdomAg4lgk4HzRobx5Umla3YXVU1VOKWze6d51/9B8UG46Q0Ye6nnjFMoXMjWY2XEhZqYmhjmlvHLG8vxM0jqoYOkbETgCJ/UNCunWaHwEh3qNOuUPONcTCYTGzdu7HC8rWb4Jz/5CQ899BANDQ1ccMEFzJgxA4CMjIwOkWnQJB9teeihh1p/XrZsGcuWLet0npkzZ7a+tu1rAMxmc6fjuYO5KZG89PlJLDYH/ka9W+cajvRYo7mpDr54GsZephxmhc9idzjZcaKcSyfGua1KTFljGbHBoVTRPhEQNImGL0aalTxDofASXZWcU4mAfeOee+4hIyOD6dOns2zZMqZPn+5tk9zKnNRIbA7J3tNK1+wOeuwGeOhdsFTDwh93fl6h8AH259dQ02jjwnExbpujvKGcmMBoAv30HSLNcUFxPuk0q0izQuElbPb2JeeEEOh1QpWc6yP//ve/vW2CR5kxOhIhYHduJfPTVDUxV9PiNEf7d/G33b8WosZA4iwPWqVQuJaWvAh3foaUNZaRFp5GsMlAvbWjPKPCUoHNYcOod21Ne3fSq0izEOJtIcSVQggVmVYoXMS5kWbQdM39aW6i1ujwISzAyMT4UKVrdhMVFs2Z6DTSXFsIp3bAlOUwwFvaas0qvElWXhVjYoOJDPJz2xxljWVEB0QTbDJ0Ks8A36vV3NvF+n/ATUC2EOLPQohxbrRJoRgWnKtpBjDqdf2VZ/RrjQohLhNCHBNCnBBCPNjFNTcIIQ4LIQ4JIYZXWHeQMiclir2nq2iyO7xtypCjvLGcAEMAgcbAjiezP9aex1/piqnUvqrwCk6nJCuvklnJEW6bo8nRRJ21juiAaIJMho7yjECtq6mvSTR65TRLKTdLKW8GpgN5wGYhxBdCiNuFEL4TV1coBhF2h2xXpxlArxM4+iHP6M8aFULogWeBy4GJwAohxMRzrkkHfgGcL6WcBPywz8YpXM6c1Eia7E4O5Nd425QhR7fdALM/grBREDthwPOofVXhLbJLzdRa7MwYHem2OSobtTthmtOsp76p/Rf81lrNDUPQaQYQQkQBq4C7gK+Bv6Et9o/dYplCMcQ5t+QcaMmAtn6WnOvHGp0NnJBS5koprcBaYOk519wNPCulrAKQUpb2yziFS5mVrG12u3NVvWZXU9FY0bnT7LBB7lYYc/GApRktqH1V4Q0OFmhftjNGhbttjkqL5jRH+kcSbDK2a24CWiIgQEn9EJRnCCHeAbYDgcDVUsprpJT/kVL+AAh2p4EKxVDE6ZTYnbITTbOuXyXn+rlGRwJn2vye33ysLWOBsUKIz4UQu4QQl3Ux/z1CiCwhRFZZWVmf7fcEer2ejIwMpk6dyvTp0/niC63vQ15eHgEBAWRkZLQ+XnnlFebMmUNGRgZJSUnExMS0nsvLy8NutxMTE8ODD3aqaHE7kUF+jIsLYbfSNbucLp3mwn1gNUNqz01yeoPaVxXe4lBhDQFGPSnRve+M2ldacgMi/SMJbiqlvjQPdv4fNDeoDDIGEWIM8Tl5Rm+rZ/xDSvlB2wNCCJOUsklKOdMNdikUQxpbswSjg9Os718iIO5bowYgHVgEJAKfCSEmSymr214kpXwBeAFg5syZg7JmXkBAAPv27QNg06ZN/OIXv2Dbtm0ApKWltZ5r4bbbbgNgzZo1ZGVl8cwzz7Se27hxI2PHjuWNN97g0UcfdVud0+6YkxrJm3vyO00oVfSfcks5M/07WTKnPteeR5/vqqnUvqrwCocLaxkfH+KW1tkttESaYyxmgk5vod45Azb9AkacBykXAFq0ubTBt25e9vaT9g+dHBt87bIUCh+hJdnPr7NEwP7JM/qzRguAUW1+T2w+1pZ8YJ2U0ialPAkcR3OifZra2loiIvqfBJOZmcn9999PUlKS1zoHzkmJosHq4JsCpWt2FVaHlZqmms4jzac+h+ixEBzrqunUvqrwOFJKDhfVMjE+1K3ztDjN0UfeJ5h6zPowCB4B2/5f6zVxgXE+Vz2j20izEGIE2u3aACHENKDla0ko2i2lfiGE+BGahksCB4HbpZSW/o6nUPgaNntLpLn9N32t5Fzv5RkDXKNfAelCiBQ0Z3k5WjZ/W94FVgD/EkJEo8k1cnttYCc8vP4QhwtrBzJEByYmhPK7qyd1e01jYyMZGRlYLBaKiorYsmVL67mcnBwyMjJaf3/66adZuHBhp+NYLBY2b97M888/T3V1NZmZmcyfP98l76MvzErRnP7dJyuZluS+LPjhROtGf67TLCWc2Q0Trx3wHO7aVxWK3pBf1Uidxc7EBDc7zY2VBOn9MR58m+Com2kqkdhm3o1x6yNQWwSh8cQGxnK86rhb7XA1PckzvoWWpJAIPN7meB3wy/5MKIQYCfwPMFFK2SiE+C/aZr2mP+MpFL6IrdkxNug7Vs+w9y3S3O81KqW0CyHuAzYBeuAlKeUhIcTvgSwp5brmc5cKIQ4DDuCnUkqfzD5rK8/YuXMnt912G9988w3QuTyjKzZs2MDixYsJCAhg2bJlPPLIIzz55JPo9Z5taR0b4k9qTBC7cytYfWGaR+ceqnTZQrsyFyw1MHKGK6Zx+b6qUPSWQ80BC09EmmdLP6grJGjiJCiB+uRLCOcROLEZpt9KXFAc5Y3l2Jw2jDrfKBjTrdMspXwZeFkIsUxK+ZaL5w0QQtjQvlkXunBshWLQY212ms+VZ/zvt6fib+y9PnWga7RZU/nBOcd+2+ZnCTzQ/HAJPUWEPcG8efMoLy+nP0mLmZmZ7Nixg+TkZAAqKirYsmULl1xyiYut7Jn5aVG8vbcAq93ZoXyhou+0ttD2P6exSeHX2nPCtAHP4cZ9VaHokcNFtegEjB/hfqd5YXPFjOCEsbA3D3NoOuEhCXDiY5h+K7GBsUgkFY0VrSXoBjs9yTNukVK+BiQLITpsmlLKxzt5WbdIKQuEEH8BTgONwEdSyo86mfse4B6ApKSkvk6jUAxqWjTNRkN7ecbkxLA+jeOONTocOHr0KA6Hg6ioKBoaGnr9utraWrZv386ZM2cwmUwA/Otf/yIzM9MrTvOCMTG8tus0+85UMzvFfTVXhwutLbTPjTQXfg16k0vqM6s1q/AmhwtrSY0JJsDPvXfGKi2VTG4wQ2QawWGRQB5mqx3SFsOxjSBluwYnvuI09xSaaKlHEgyEdPLoM0KICLRasClAAhAkhLjl3OuklC9IKWdKKWfGxMT0ZyqFYtDSIs9wQdUDl6/RoUqLpjkjI4Mbb7yRl19+uVVS0aJpbnk89dRTnY7xzjvvsGTJklaHGWDp0qWsX7+epqYmj7yPtsxLi0InYEf24Czz52u0RprPbaFduA9GTAa9S24hqzWr8BqHC2vcLs0AqGwoZ0xtGYyeT5BJi8/WN9khcSY0VkJVXqvT7EsVNHqSZzzf/PywC+e8GDgppSwDEEK8DcwHXnPhHArFoMZVTrOb1uiQxOHovOV0cnIyjY2NXb5u1apVrFq1CoCVK1eycuXKducjIyP7JfNwBWEBRqaOCmf7iXIeuFR1YR4oFZYKQv1C8dP7nT3odELRPpi6wiVzqDWr8BY1jTYKayxMcLPTLKUk0FxKoL0JEmcR3Ow0m5scMLK5mmLBHuLSLwbwqQoavW1u8v+EEKFCCKMQ4hMhRFln0eFechqYK4QIFFpx04uAI/0cS6HwSboqOddfXLxGFT7EwjHR7D9TTU2jzdum+DzljeUdo8wVJ7SmJi7QM7dFrVmFp8ktMwMwJta9vXNqrbWMaWoORIyYfNZpttg1iZMhAAr2EmYKw0/n51OR5t7u2JdKKWuBq4A8YAzw0/5MKKXcDbwJ7EUrN6ejuSmCQjFccKE8owWXrVGFb7EgPQanhJ05PlnUZFDRaTfAon3as4udZtSaVXiYnLJ6AFJj3NcJEDQ98zirFafQQewEgkyaDK6+ya5JnOKnQOFehBDEBcX5VCvt3u7YLTKOK4E3pJQDqqYvpfydlHK8lPI8KeWtUkrPiwEVCi/SVZ3mAeDSNarwHaYlhRPkp2fHCaVrHijljeVE+3eSBGgM1BqbuBa1ZhUeJbfMjEEnSIp0bznwSkslY602LOGJYAwgxKTlApibq2kQdx6UHG5NBhxy8gxggxDiKDAD+EQIEQOoZiQKRT9pKTlndF2ZMLVGhylGvY65qVHsyC73tik+T4WloqM8o+gAxE0CfU9tDfqMWrMKj5JTZiYpKtCVdzg7pdJSyfgmK/aY8QCtkeZWpzl2AjTVQG0hsYGxQ89pllI+iJasN1NKaQPq0SpgKBSKfuBqTbNao8ObBenR5FU0cKay9+XzFO1psDVQb6tv7zRLCaWHIXaiy+dTa1bhaXLL6kmLca+eGaC2tpB4hwP9iMmA1sTLZNBp8gw4u55KjxAXFEdpQylaS4DBT1++Oo9HqyvZ9jWvuNgehWJYcLYjoMvkGaDW6LBlwRhNUrDjRDkrZqu69v2hwtJJN0BzqVYeK85tDXnUmlV4BLvDyamKBpZMiHX7XM4KrTW2f9zk1mMh/ob2kWaA0kPERcZhc9qoaqoi0n/w15rvbfWMV4G/AAuAWc2PmW60S6EY0rg6EVCt0Z7R6/VkZGQwadIkpk6dyl//+lecTu3fYevWrYSFhbWr1bx582YAgoPPRmbmzJlDRkYGSUlJxMTEtF6bl5eH3W4nJiaGBx980OPvbUxsMCPDA/j0qO9koQ82Om2hXXpIe3ZBU5NzUWtW4UnyqxqxOpykRbs/0mysPAmAPubsugkytXGaAyMhJF6LNPtYrebeRppnAhOlr8TPFYpBjtXeeRvtAaDWaA8EBASwb98+AEpLS7npppuora3l4Ye1crkLFy5kw4YN3Y6xe/duANasWUNWVhbPPPNM67mNGzcyduxY3njjDR599FG0ipqeQQjBonExvPN1AU12ByaDe7t9DUU6d5qbq6G6QZ6BWrMKD5JbrpWbS4t1b+UMgMCaAhyAPjKl9ViQn+GsPAMgOh3Ks4kN1CLfJfUljI8c73bbBkpvd+xvAN/ocahQ+ACtbbRd5zSrNdoHYmNjeeGFF3jmmWdcpqXLzMzk/vvvJykpiZ07d7pkzL6wZHwsDVYHX56s9PjcQ4HWboD+bTTNJYchKBaCort41YBQa1bhMXJKm8vNeSDSHFFXSpl/MBjOdk4NbhtpBogaAxXZjGiONBfVF7ndLlfQ20hzNHBYCPEl0FoeTkp5jVusUiiGOHany0vO+c4a3fggFB907ZgjJsPlf+7TS1JTU3E4HJSWarcFt2/fTkZGRuv5t956i7S0tF6NZbFY2Lx5M88//zzV1dVkZmYyf/78PtkzUOanRWMy6NhytJSF6TEenXsoUG4pRyCI8I84e7D0sFukGc34zppV+Dy55WYig/yICPLr+eIBEtNQQ0VQZLtvhMH+Bkrr2hSHiUoHSw3R6DDqjBTWF7rdLlfQW6f5IXcaoVAMN1rkGS4sOfeQqwYarvRGntEVGzZsYPHixQQEBLBs2TIeeeQRnnzySfR6z8kkAvz0zEuL4tOjpfzuarclrg1ZKhoriPCPwKBr3hadTig7CtNXdv/C/vOQuwZWKM4lp6ye1Gj3SzOQkrimBg7EtZdaBJkM1Jc7zh6IGgOAriKXhOAECs1DyGmWUm4TQowG0qWUm4UQgYASzSkU/cQNJed8Z432MSLsLnJzc9Hr9cTGxnLkyJEBjZWZmcmOHTtITk4GoKKigi1btnDJJZe4wNLes2R8LL997xC5ZWZSPVBaaihR3ljeXs9cnQe2Bohzi57Zt9aswufJLTOzZLz7K2fY6goJkBJrWEK748Em/TnyjOa7eBUnSAjyHae5t9Uz7kZrff1886GRwLtuskmhGPK4oXqGWqN9oKysjNWrV3PfffcNOGGvtraW7du3c/r0afLy8sjLy+PZZ58lMzPTRdb2nsXjtE3x02OqO2BfqWisaK9ndm8SoFqzCo9R02Cj3Gz1SI1mc0vFmfDkdseDTeckAoaPBp1Bc5qDEygwF7jdNlfQ2x37+8D5QC2AlDIbcP9XFoViiGJzONEJ0OtcpmlWa7QHGhsbW0vOXXzxxVx66aX87ne/az3fomluebz55psANDQ0kJiY2Pp4/PHH2437zjvvsGTJEkyms0kvS5cuZf369TQ1NeFJRkUGkh4brErP9YMOkebSw9pzzDh3TanWrMIj5DRXzvDE3afGMu3LpiGqfT5IkMlAg9WBw9mceK03QEQKVJxgZPBIKi2VNNob3Wpbg62BezffS1ZxVr/H6K2muUlKaW2JyDQXYldlchSKfmJ1OF3dylSt0R5wOBxdnlu0aBE1NTWdnmup5Xwuq1atAmDlypWsXNle9xoZGUlZmXeivYvHx/Kvz09ibrITbHJ56+chiZSyYwvt8mwITQRTiLumVWtW4RFyy7TKGWkx7tc028tPABAQ3V7T3PJZVG+1E+pv1A5GjYGKHBKClwNQZC4iNTzVbbZllWSxo2AHKyf1P0+ht7v2NiHEL4EAIcQlwBvA+n7PqlAMc2x26WqnWa1RBaBJNGwOyY7scm+b4jPUWmtpcjS1jzSXH9dqyboPtWYVHiG3zIxBJxgVGej+yapPUarXExFyrqa52Wk+V9dcmcPIoHgAt0s0dhbuxKQ3MS12Wr/H6O2u/SBQBhwEvgt8APy637MqFMMcm8PpynJzoNaoopmZyRGE+BuURKMPtNRojgloLtUnpRZpjh7rzmnVmlV4hJwyM6OjAl0dqOkUY20BBQZ9h5bYQc1Os9lyTq1mu4VEqdnl7mTAnYU7mRE3A5Pe1PPFXdDb6hlOIcS7wLtSSpVholAMEJuL5RlqjSpaMOp1XJAew6fHSpFSerQzoa9S1qgtmZjAZqe5rgisZrdGmtWaVXiK3LJ6j1XTCTSXUWj0I8PYfr6WSHOHBidAZH0lRp2Rgnr3RZrrrHXk1ORwVdpVAxqn211baDwkhCgHjgHHhBBlQojfDmhWhWKY4ypNs1qjis5YPD6W0romDhXWetsUn6CsQfNZW+UZ5ce1ZzdEmtWaVXgSu8NJXkU9qR7QM2O3EtJYS2VAaIcv68H+LfKMzmo157i9VnPLGk8ISujhyu7padf+EVp27ywpZaSUMhKYA5wvhPjRgGZWKIYxdofEzzWNTdQaVXRg0bgYhIAtSqLRK1rkGbGBzcUryrO1Z/fIM/q9ZoUQLwkhSoUQ33RxXgghnhJCnBBCHBBCTHe9+QpfIr+qEZtDeqTcHDVn0CGpDYzscCrIryXSbDt7MGQEGIOgMtfttZo73E3qJz3t2rcCK6SUJ1sOSClzgVuA2wY0s0IxjHGhplmtUUUHooNNTEkMV05zLylrLCPAEECQsTkaV34c/EK0Td31DGTNrgEu6+b85UB68+Me4O8DslTh8+SUaeXmPFE5g+pTADSGxnU4dVae0SbSLAREpjZX0HBvreaWL8btKuT0g56cZqOUskMKdrP+yjigmRWKYYwLNc1qjfaBkpISbrrpJlJTU5kxYwbz5s3jnXfeaT3/wx/+kJEjR7YrM7dmzRqEEGzevLn12LvvvosQorWW86JFi0hKSkLKsxXDrr32WoKD20d3nnzySfz9/bssb+dKloyLZX9+NRVmz9aK9kXKG8rPJgHC2coZ7tGD93vNSik/Ayq7uWQp8IrU2AWECyHiB2StwqdpKTeXGu2BSHNVHgAybFSHU2flGfb2JyJTtAoabq7V3CHZt5/0tGtb+3muW4QQ4UKIN4UQR4UQR4QQ8/o7lkLhi1gdLis555Y1OhSRUnLttddywQUXkJuby549e1i7di35+fmAVo/5nXfeYdSoUWzbtq3daydPnszatWtbf8/MzGTq1KntrgkPD+fzzz8HoLq6mqKiog42ZGZmMmvWLN5++21Xv70OLBkfi5SwVXUH7JGyxrJzys25tXKGO9fsSOBMm9/zm491QAhxjxAiSwiR5a2a4gr3k1tuJjLIj4ggP7fPJatOYQWM4UkdzgWZtA7x5nOd5qg0qMojMVC7q1NQ555oc1lDGf56f4KNA/vy0NOuPVUIUdvJow6YPIB5/wZ8KKUcD0wFjgxgLIXC57DZnfi5xml21xodcmzZsgU/Pz9Wr17demz06NH84Ac/AGDr1q1MmjSJe++9t0ML7IULF/Lll19is9kwm82cOHGCjIyMdtcsX7681bF+++23uf7669udz8nJwWw284c//MEjLbYnJYQSE2JiyzEl0eiJ8sbys1rHpjqoLXBn5YxBsWallC9IKWdKKWfGxAws+qYYvBwvMZMe65nKGbaKbAqMBqICOza2NBn0GPWio9McmQZOO2lCc+pP1Z1yi23llnKiAqIGXE2o25JzUkr9gEbvBCFEGHABsKp5DisqIqYYZtgcTkzGgTvN7lij7uaxLx/jaOVRl445PnI8P5/9826vOXToENOnd50XlZmZyYoVK1i6dCm//OUvsdlsGI3a3XIhBBdffDGbNm2ipqaGa665hpMnT7Z7/UUXXcTdd9+Nw+Fg7dq1vPDCCzzyyCOt59euXcvy5ctZuHAhx44do6SkhLi4jto/V6HTCRaNjeHDQ8UuL3E41ChtKGXByAXaLxVaRzN3RZrdvGYLgLb3xhObjymGIVJKjhfXce20Tm82uH6+ylwKDAai/DvXDQebDB3lGc3tthNtmht4qtZNTvO5Eqx+4o1P0RS0gu7/EkJ8LYR4UQjhAYW6QjF4sDmcGHTKifEm3//+95k6dSqzZs3CarXywQcfcO211xIaGsqcOXPYtGlTu+tbIslr165lxYoVHcbT6/UsWLCAtWvX0tjYSHJycrvzmZmZLF++HJ1Ox7Jly3jjjTfc+fYAuGhCLHUWO3tOVbl9Ll+lwdZAg72hTbk59zrNbmYdcFtzFY25QI2UsqNOSDEsKKqxUNdkZ+wIt7WCb4e+Jp98g6G91KkNQSZD++YmoEWagcCaIqL8o9zmNHeQYPWTXjU3cTEGYDrwAynlbiHE39A6I/2m7UVCiHvQsn9JSuqoj1EofBkXapp9jp4iwu5i0qRJvPXWW62/P/vss5SXlzNz5kw2bdpEdXU1kydrd8cbGhoICAjgqqvOFsKfPXs2Bw8eJDAwkLFjO3eoli9fznXXXcdDDz3U7vjBgwfJzs7mkksuAcBqtZKSksJ9993n4nfZngXpMRj1gk+PljI3dWBZ40OVDqWoyo+D0GsJSoMMIUQmsAiIFkLkA7+jOXlQSvkcWlfBK4ATQANwu3csVQwGjpXUATAuzgNOs6UGQ1MdBYHhzOqiQkWwydBRnhEcC37BUJnD6NDR5NXkucW88sZyZo2YNeBxvLFr5wP5Usrdzb+/ieZEt0PprRRDGZvDiZ9BdWrzJEuWLMFisfD3v5+twtXQ0ABoUeAXX3yRvLw88vLyOHnyJB9//HHr+Rb+/Oc/86c//anLORYuXMgvfvGLDpHozMxMHnroodbxCwsLKSws5NQp90RVWgg2GZidEsknqvRcl3Ta2CQiGQz9b7XrLqSUK6SU8VJKo5QyUUr5Tynlc80OM81VM74vpUyTUk6WUmZ522aF98hudprHxnmicob2WZZv7D7SXG89x2kWQvuCWpFDclgyp+tOu9w0p3RSZ60jwj9iwGN53GmWUhYDZ4QQ45oPXQQc9rQdCoU3GSwaUyHEZUKIY83NEB7s5rplQggphJjpSftciRCCd999l23btpGSksLs2bNZuXIlDz/8MB9++CFXXnll67VBQUEsWLCA9evXtxvj8ssvZ/Hixd3O8ZOf/ITo6Pabxtq1a7nuuuvaHbvuuuvaVeRwF4vHxXKi1MyZyoaeLx6GdChF5d7KGQqFxzhWbCY2xER4oPsrZ7SUmyvyMxHqF9rpJcGdyTNAk2g0R5rLG8ups9a51DSzzYxEDrhyBnhHngHwA+B1IYQfkIu6haQYZtgHgTxDCKEHngUuQbsD9JUQYp2U8vA514UA9wO7O47iW8THx3fqqK5cubLDsbZl4VatWtXh/Jo1a1p/3rp1a6fzmc1aY4Hc3NwO5x5//PEerHUNF02I4w/vH2HL0VJWzk/2yJy+RKs8IyAGnA4tEXDMRV62SqEYOMdL6hjnIT1zi9PcEBzTZYWKYJOB/KpOvrxHpcHRDYwJGQ1ATnUOGbEZLjPNbNU+h7ty5vuCV3ZtKeW+ZunFFCnltVJKlaWiGFZYB0ekeTZwQkqZ21zFZi1ac4RzeQR4DLB40jiFa0iJDiIlOkh1B+yCssYyjDojYaYwqD4NjiYVaVb4PE6nJLu0jrGe0DMDVJ+i3uBHQHDXXTSDTHrq23YEbKG57Fy68AfgRPUJl5rWErkO8Rv438Lru7ZCMRyxOZz4uaaN9kDosRGCEGI6MEpK+X53A6lGCYObxeNi2ZlbQcO5ekIF5Q3lRAdEa9Gx8mztoHKaFT7OmaoGLDanZ5IAAaryKPbz77LcHECwydgxERC0VtpAnMVMgCHA5U5zrbVWm99v4PIM5TQrFF7AZh8UkeZuEULogMeBH/d0rUrcHdwsGR+L1e7k8xMV3jZl0FHWWNZGz3xce3ZfYxOFwiMcK9aiq+meSAIEqDpFvl7fbVm3EH8tEdDplO1PNNdq1lWeJC0szeVOc4s8Q0WaFQofxeaQGA1eX349NUIIAc4Dtgoh8oC5wLr+JgNKKXu+aJjjrr/R7JRIgvz0SqLRCWUNZe3LzQVGQ2Ckd41SKAbIkaI6hIB0T0SanU5k9SlydU6iuig3BxAaYERKqDs32hwUA34hUJlLWngaJ6pcLM+waV8gQo0+qmlWKIYzUsrBomn+CkgXQqQ0J+UuR2uOAICUskZKGS2lTJZSJgO7gGv6U8bK39+fiooK5Th3g5SSiooK/P39XT62n0HHwvQYth4rVf8G51DSUMKIoGYdpqqcoRgiHMivJi0mmGCTB+o91BUhHFbOGHQ9RpoBahtt7U8IAVGpUJnDuMhxVFgqWktBusQ8F2qavVU9Q6EYttibb00Zdd7VNEsp7UKI+4BNgB54SUp5SAjxeyBLSrmu+xF6T2JiIvn5+Si9c/f4+/uTmJjolrGXjI/lw0PFHCmqY2LCwCMuQwGz1YzZZiYusLmdeflxGH9l9y9SKAY5UkoOFNSwMH3gHfB6RXVzjWaDgdndaJpD/Y0A1FpsHU9GpkHh10yMmgjAkcojZ+8ADZAWpznIb+DNp5XTrFB4GJvDCTAY5BlIKT9A6yLW9thvu7h2UX/nMRqNpKQMvg5rw4lF47UNaMvREuU0N1PaoMlV4gLjoKESGsqVnlnh8xTXWiira2LKyDDPTNhcbi7faOhBnqG5nHWd1mpOhcPvMT4sDYHgUMUhLki8wCXm1VnrCDAEYNQZBzyW93dthWKYYbM3R5q9L89QDCNiQ/yZkhimdM1tKG4oBiAuKK5NEuC4bl6hUAx+9p+pBmByYrhnJqzKQyIoMvTgNLdEms+VZ4CWDCgdBJnLGR06miMVR1xmXp21ziXSDFBOs0LhcazNkeZBUHJOMcxYPC6Wr89UU1lv9bYpg4KS+hKgOdJcdkw7GKM0zQrf5suTVZgMOs4b6aE7SlWnqA8Mxy5Et5rms/KMLroCAlTmMjFqIofKD7ks/8JsMxNiVE6zQuGTtMozVKRZ4WGWjI9FSth2XEWbQUsCBIgNjNUizQZ/CBvVw6sUisHN7pMVTE+KwGTQe2bCqjyqAkIx6ozdOqct8owuI80AlTlMjZlKaWMpRfVFLjGv1lqrIs0Kha9itWtOs8molp/Cs0weGUZ0sIlPjiinGTSnOdI/Ej+9n+Y0R6WDzkOOhkLhBmotNg4X1TI7xYNlE6tPUeIXQGxgbJcttIHWSh6dapoDo8AUBhU5TIudBsC+0n0uMU/JMxQKH6apxWn2VBRAoWhGpxMsHhfDZ8fLsDff8RjOlNSXnK2cUXZMJQEqfJ5dORVICXNTu9YWuxRbI9QVcdqgO7uWusCg1xFsMnRePaNN2bn0iHQCDAF8Xfq1S0w0W80u6QYIymlWKDxOk90BgJ+SZyi8wJLxsdRa7Ow5VeVtU7xOSUOJlgRoa4Tq0xCjkgAVvs2nx0oJMRmYMTrCMxNWnwYgB7smc+qBEH9D5/IM0CpoVOZi0BmYEjOF/WX7XWJinbWOUD/X6LvVrq1QeJgmJc9QeJEF6dEY9YItx5REo6ShOdJccQKQqrGJwqeRUrLlaCkLx0bj56mSplVajeYjzsZeOc2h/sbOI82gJQNWnwa7lYyYDI5VHaPeVj8g86SUSp6hUPgyTTYlz1B4jxB/I7OSI9kyzHXNjfZGappqtG6ALZUzlNOs8GG+PlNNSW0TS8Z3L5NwKZW5AOTonb1zmgMM1DZ2omkGbf1JJ1RqumandHKw/OCAzLM4LNilnWCjkmcoFD6J1aHJM0yDoLmJYniyZHws2aVmzlQ2eNsUr9GusUl5NiAgaox3jVIoBsA7ewswGXR8a5InneYcHH5BVOp61jSDFmmua+oi0twijyo7ypSYKQjEgHXNrmyhDcppVig8TmukWckzFF5iyXgtIvTpMJZotKvRXH4MIkaD0d/LVikU/cNic7DhQCGXTIwjxH/gne96TUUOjaHxIEQfNM1dRZrTAQFlxwjxC2FMxBj2lw5M19ziNCtNs0Lho6jqGQpvkxoTTHJU4LDuDthSo1nrBpitOgEqfJp1+wuparCxYnaSZyeuzKE6SCtvFxfUi0hzQDeaZmMARCRD2VEAMmIy2F+2H4fT0W/zWpxmVT1DofBRWqtnKHmGwossHh/LFzkVNFi7iPoMcVobm/hHaU6z6gSo8FGcTsk/t59k/IgQ5qd5qNQcgN0K1acp8dcc0tiA3iUC1lnsXXf7i50ApZrTPC12GmabmZyanH6bqOQZCoWPczbSrJafwntcND4Oq93JFycqvG2KVyiuLybMFEaAuRQcTSoJUOGzvH+wiGMlday+MK3b5iIup/o0SCenjX5E+kdi1PcsCwkNMOBwShqsXUSPY8Zp1WwcNjJiMoCBNTlRTrNC4eOcrZ6hlp/Ce8xOiSTITz9sS88VmAtICEpoTgJEyTMUPkmT3cFfPzrGuLgQrp6a4NnJK7UIcI5e9krPDLTqrbuUaMSMB6cNKk+SGJJIlH/UgJxms82szdtNe+++4LVdWwihF0J8LYTY4C0bFApv0CLPUJpmhTfxM+hYkB7Np0dLu75VOoQpNBcyMnhkm3Jzqhugwvf4546T5FU08KsrJ6DXeTDKDFChOc1HZFOvnebQFqe5q2TANhU0hBBkxGYMqIJGrbUWGBqR5vuBI16cX6HwCla7EyHAqPfwB5xCcQ5LxsdSVGPhaHGdt03xKFLKs05z+TEIioHASG+bpVD0ieIaC89sOcElE+O4YGyM5w2ozAFTGCesVb13mgMMQDeR5haZVPOX2Wmx08g351PeWN4vE+usdRh1Rkx6U79efy5ecZqFEInAlcCL3phfofAmTXYnJoPOs9ozhaITFo/TNrrhVkWjwlKBxWEhITgByo4rPbPCJ/l/m45id0p+c+VE7xhQkYMzMoXKpqpe1WiGs5Hmuq6cZr8gCE9qraAxNWYqQL9Lz7V0A3TVfuutSPOTwM8AZ1cXCCHuEUJkCSGyysrKPGaYQuFumuxO/PRKz6zwPrGh/kweGTbsnOYCcwEAicEjtc05doKXLVIo+kZOmZl3vy7gtrmjSYoK9I4RlblYwjQddW+d5hD/5khzV/IMgJgJrU7zxKiJ6IWeQxWH+mWi2Wp2mTQDvOA0CyGuAkqllHu6u05K+YKUcqaUcmZMjBduOygUbqLJ7sBkVHpmxeBg8fhYvj5dRVW91dumeIyCOs1pTnLqoKkWYr0UqVMo+slTn2RjMuhZvSjNOwbYrVBzhprgaIA+yDN6SAQEiJuoyTPsVvz0fowKGcXJmpP9MrPWVuuyJEDwTqT5fOAaIUQesBZYIoR4zQt2KBReocnmVJUzFIOGJeNjcUrYdnz43NErrC8EYER9lXZAOc0KH+JEaR3r9hdy2/zRRAe7RqvbZypzQTop89cc0t5Xz2iJNHfnNJ+nVdAo13TNqWGp5Nbk9svMFnmGq/D4zi2l/IWUMlFKmQwsB7ZIKW/xtB0Khbdo0TQrFIOBKSPDiA72G1YSjfy6fCL9I/GvOKEdUPIMhQ/x5OZsAox6vnuBl6LMAGVaHYcckx+AllTbC0wGPf5GHXWWbuQZI6Zoz8UHAUgNT+V07Wlszm4c7S4wW80u6wYIqk6zQuFxNKdZyTMUgwOdTrBoXCxbj5Vid3SZZtIzUoK1AWwW1xnnJlorZ5QegdCREBDubZMUil5xvKSO9w8WsWp+MpFBft4zpPQoCB2HhZ0IUwSBxt7rqkP8u2mlDRCVBoYAKP4G0CLNdmnnTN2ZPptZZ60j1C+0z6/rCoPLRuoHUsqtwFZv2qBQeBpN06y+ryoGD0vGx/Lmnnz2nq5mdkofSq9JCblbYX8m5O2AWk0rTNgoSL8U5t47KOsfF5gLmBA1AU7vVNIMhU/xt83ZBPkZuHthqncNKT0MESmcbizrdZS5hVB/Q/eJgDq9pmsuPgBoTjNAbnVu68+9xeflGQrFcEdVz1AMNhakR2PQib5JNPKz4B9L4NVrIftjGDUbLvotLP41JEyDfa/Ds7Ph49+Co++3Vd2FUzoprC9kVOAIKD+ubc4KhQ9wpKiW9w8Wcfv5yUR4M8oM2l2a2AkUmAsYGdJHpzmgh0gzwIjJUPINSElSaBKgyar6gs1hw+KwEGx0nTzDq5FmhWI40mR3EtacQaxQDAZC/Y3MSo7k06OlPHj5+O4vtlthy+9h57MQEg9X/w2mrgDDOQlJ5jLtus//BiWH4YaXtRqsXqa0oRS70844aQCHVUWaFT7D3zZnE2IycNcCL0eZbRaozEFOupbCgre5KOmiPr08LMBIhbmHaj1x58GeNVBbQEhYImGmMPLNfXOa62xa0yYVaVYofJgmm0MlAioGHRdNiOVYSR35VQ1dX1RfAa9eB188DTNWwfd2ac/nOswAwTFwzdOaU53zCbyyFKz17jK/1xSatcoZyZZG7YBymhU+wKHCGj48VMztC1IIC/Ry0KUiG6STmrAEbE5bn+UZEYF+VDX04DSfkww4MnhknyPNdVblNCsUPo9VVc9QDEIWj9dKRn3alUSj5DD8YxHkfwXX/wOuegL8O0+wMVvNHKs8Rl5NHo5pt8J31mhyjndWg3MAyYYuoKWxSVx9BQi96gao8Ame3JxNiL+BOxekeNsUTZoBFASGAb2vnNFCRKAf1Q09yDNaZFPNyYCJwYl9jjSbrWZAOc0KhU+jqmcoBiOp0UGMjgrsXNd85it46TJNmnHHRphyQ6dj7C7azd0f3c2CtQv49vpvc/W7V3Phfy/k8YYcLBf9Co6sg8/+n5vfSfecrDmJXugJqzwFUWPA6O9Ve/qCEOIyIcQxIcQJIcSDnZxfJYQoE0Lsa37c5Q07Fa7lm4IaPj5cwl0LUgeHtK/0MOiM5Bq01tR9d5qNmJvsWO3dfIE2hUBkKhTtAyAxJJFCcyEOp6PX89RaawHXOs1K06xQeJgmu1NVz1AMOoQQLB4XS+aXp2m0Ogjwa/5il7cD/n0jBMXAynUQntThtXXWOv6S9Rfezn6buMA47jjvDsZFjqPB1sCOgh28fPhl3jdF8ea4bxGx7TFIuwhGzfLwO9TIq81jVMgodDkHIPVCr9jQH4QQeuBZ4BIgH/hKCLFOSnn4nEv/I6W8z+MGKtzGEx8fJyzAyO0Lkr1tikbpEYhOJ7++BIEgITihTy8Pb05irG6wEhvazZfWhGlwejegOc02p42yxjJGBI3o1TxKnqFQDAGa7A5VPUMxKLloQixNdidf5JRrB05shte+rdUyvn1jpw5zcX0xt228jXdPvMsd593B+9e/z/9M/x++lfwtrku/jr8u+iv/vuLfGA1+XGc7QVNQNLy7Wqvp7AVO1pxkin8smIshPsMrNvST2cAJKWWulNKK1lF3qZdtUriZL09W8snRUu65IJVQ/0EQZQYt0hw7gXxzPjGBMfjp+1bJIzJQu76yJ11zwnSozYe6ktZodl9qNZttzfIMH2+jrVAMa1SkWTFYmZ0SSYjJwIffFMPR9yFzhSZhuP0DCI3vcH1eTR63bryVovoiXrjkBX4040eY9B2TAidFT+L1K14nImw0Pw4PgIoT8OkfPfGW2uFwOjhde5qZzuZNPn6qx20YACOBth5DfvOxc1kmhDgghHhTCDGqq8GEEPcIIbKEEFllZcOnhbov4XRK/vj+YeLD/Lnj/EGgZQZorILq0xA3iQJzAYnBiX0eIqI5kbGqvgdd88gZ2nPhXhKCtGh2UX1Rr+dRkWaFwseRUmqJgIMk0twLjeQDQojDzZvwJ0KI0d6wU+EZTAY9l0yMY9PBM1jXrtJqpa5aD0HRHa4tri/mno/vweqwsuayNcyJn9Pt2FEBUTx70bPsDw7j46h45O7noOyYm95J5xTWF2J1Whnb1Fw5Y8Rkj87vAdYDyVLKKcDHwMtdXSilfEFKOVNKOTMmJsZjBip6z4aDRezPr+HHl447K5fyNoX7tOeE6VqN5j7qmYHWGtM9VtCInwJCBwV7iQ/WvrS3VL/pDbXWWnRC175bYfUZrSlTPxkcO7dCMUyw2LTEhwA/76cTtNFIXg5MBFYIIc6tv/U1MLN5E34T8G4Wl8LtXBV8lFqrYEfkMrj1XQiI6HBNTVMN3/34u9RZ63ju4ucYH9lDbedmEoIT+H8X/D/+FGzAotPBh78Y0AbWV/Jq8gAYWVemRdC7qP4xSCkA2kaOE5uPtSKlrJBSNjX/+iIww0O2KVxMTaONP75/mInxoVw3re+Oqdso/BoAW9x5lNSX9LmxCWjVM6AXTrNfEMRMgMK9mPQmovyjKK4v7vU8ZquZIGMQOtHs6n7+N3h6Bhx8s882t6CcZoXCg9RbtdahQaZBETXoUSMppfxUStkiPt2FtlErhiq7nmPBl98jTG9hQ8xdnTqVDqeDn2//OafrTvPUkqe0dtR9YF7CPK6dejdPhwZq9ZuzP3KV9T1ysuYkACEVJ31NmgHwFZAuhEgRQvgBy4F1bS8QQrTV0FwDHPGgfQoX8ugHRyira+LPyyaj1wlvm3OWwq8hIoUiZyMS2a9Ic3izPKPHsnMAI6dBwV6Qkvig+D5FmuusdWf1zLlbte6kYy6GlAv6bHMLymlWKDxIo1UrlxNgHBROc281ki3cCWx0q0UK7yAlfPa/8OHP8ZtwOd+amspHRyuw2DqWd/rb13/j84LP+eWcXzJrRP8qYHx3ynfZPnIChX7+ODc/5LHazXm1eSTpg9DXFvic0yyltAP3AZvQnOH/SikPCSF+L4S4pvmy/xFCHBJC7Af+B1jlHWsVA2FHdjlrvzrD3RekMiUx3NvmtKdgDyRMI682D4Dk0OQ+D+Fv1BPop6eyvodIM2i65sZKqMojPji+T5rmWmstYSatljRb/qglNH/7JQiJ67PNLSinWaHwIGcjzd6XZ/QFIcQtwEzgf7s4r5KKfBWnU4vAbPkDTLkRvvMyV2YkYm6ys+14+3/LD3I/4F/f/Isbxt7Ad8Z+p99T+hv8+eW83/G3sCB0pYfh8LsDfBO942TNSS7QN2+ivlU5AwAp5QdSyrFSyjQp5R+bj/1WSrmu+edfSCknSSmnSikXSymPetdiRV8pq2viR//dR1pMED+6eJA13qk+A7UFkDS39a5Nf5xmaO4K2BunOWG69tycDFhUX4TspaSrpqmGUFMolB2H/C9h3n0DrsuunGaFwoPUN2mRu8DBkdTRo0YSQAhxMfAr4Jo2esl2qKQiH8XWCG/eDl88BbPugmufA72B+WlRRAQa2XDgbFTnSMURfvfF75geO50HZ3fIGe0z8xLmYZ1wFTl+JhxbHgGHfcBj9kRebR4z7QDC5yLNiqGP0yl54L/7qG208cxN0/EfHHckz3JGq5nc4jRHmCII9w/v11BRwX6U98ZpjpsEelNrMmCTo4lKS2Wv5qix1hDqF3r2S/mka/tla1uU06xQeJAWecYgiTT3RiM5DXgezWHuor+ywicxl8HL18Dh9+CSR+CKv4BO2xKMeh2XnRfPJ0dKaLQ6qLJU8cNPf0iYKYy/LvorRr1r6sX+YMYPeTYiDH1lLhz8r0vG7Io6ax3ljeWMM1dD7AQICHfrfApFX/n7thy2Z5fzu6snMSF+ECapnt4JfiEQO4m82jySw5L7PVRMsInyuk5jMO3RG7UqGoVfEx+kSfZ7K9GobWqWZxxZB6PmQmjfmrB0hnKaFQoP0iLPGAya5l5qJP8XCAbeaG7Lu66L4fqG0wmVJzV9XNUpj1ZQUACndsLzC6H4ANzwMpz/PyDaJxtdMzWBBquDD78p5Gef/YzyxnL+tvhvRAd0LD/XX1LDUgmbejOH/fywb/mD1qbbTeRU56CTkhGVp2FU9+XxFApP88WJcv760TGumhLPitldltf2Lnk7YNRs0Bs4WXOSlLD+146ODjZRZu6F0wyaRKNwHwmBmha5N06zlJIaaw2x+EHxQS0B0AUMinCXQjFcaBhkmmYp5QfAB+cc+22bn13zSdOWrJdg2/9CXZss6NCRMPN2mLMaTK4rRK84B6cTdj4Dmx/Suvvd+bEWxemEOSmRjAwP4IltO6mK3MXv5/+eSdGTXG7SvRnf4w8H1vJUcQHsz4QZK10+B8DxquOMsdkw2Bogaa5b5lAo+kNeeT33vr6XtJhgHr1+MkIMomoZLdQUQNlRyLiZmqYaKi2V/dYzA8SEmKist+J0SnQ9VQcZOR2+fJ6Rlnqgd7WaG+2N2J12xtQ1dzd10ZpXkWaFwoM0tMgzWjTNXzwDL14MRzZ40SoPYwiAhGlw1ZOw4j9w5ePa7fItf4C/TYVD73jbwqFJRQ68fBV8/BsYfwV8d1uXDjOATieYltbE6ZIArhh1E9elX+cWs2IDY4mdejOHTCbs2x4DRy/KUPWDY5XHmGtr3pxVpFkxSKist3Lny1+hE/DPlbMIGSytss8ld6v2nLaY41XHAUiPSO/3cNHBfjicsudazdDaGTC45AiBhsBeRZprrbUAJFUVgM4IiTP7bWtblNOsUHiQhuZEwAA/PRzfBB/9Coq/gbfu1GQKw4AX9fVcZCjhltJPeNleQkPGCrjlLbhrC0QkwxurYP39br1VP6ywWWDHE/D3+dr/tWuegRteBf+wbl+WU53Dzrq/AToSud6tJt4x+U6eDw/HUFsA+9e6ZY5jVcc436GH4Djt/5lC4WVqGmzc8uJu8qsaee6WGSRFBfb8Im9xYjMExUDsJLKrsgEYG9H/6h4xIVoVi15JNCLTICACkf8lCcEJFJl7dpprmmoAiKvI1YI0xoB+29oW5TQrFB6kRdMcaNTD1ke1zfv7u8Bphy9f8K5xHiIlLIXzE87H4XTwl6y/sGzdMg5XHIbEGXDHJjj/h7BnDfz7Bmiq87a5vovTCfv/A8/M1OQYaRfB93fD9Fs76JfPpc5axw8//SHBQY1MHRXMu1/3vsxTf0gITiBiynIOm0w4PnN9tNkpnWRXZTOxoVa7TTsYb38rhhWnKxpY/o9dnCg188JtM5mTGuVtk7rG3gTZH8PYy0CnI7s6mzBTGDEB/a+UFB2sdQUsr+tFcESn0+4Ond7NiKARvYo01zTVYHI6CS3PgdHz+m1nB1NcNlIvEUKMEkJ8KoQ43FyE/X5P26BQeItGqwN/ow59yX6ts9L8/9Ec5zGXwOF1wyIh7qKki/j9+b8n86pMXvrWS9ilnVUfruKr4q+0TOlLHoalz8LJz2DNVVqVB0XvsdbDVy/Cs7PgnXsgMBJuew9W/BtC43t8uc1p48dbf0x+XT5/ufAvrJiVQk5ZPfvOVLvV7Lsm383z4WHoq8/AwTdcOvbp2tMEW2oJb6zVsugVCi/yyZESrnp6OwVVDfxj5UwuHDvIy3TmbgNrHUzQ8sOPVx0nPTx9QNrrmBATAGVmS+9eMGoOVGSTZgynsL5nTXOttZbJTVZ0Tjsk+bDTDNiBH0spJwJzge8LISZ6wQ6FwuPUW+0E+hng6AcgdDDxWu3E+Cug5jSUHPKqfZ5m1ohZ/PuKfxMfFM/9n95Pbk2udmLaLbD831B2DF76llZUX9E1Tgec3A7rfwiPT4T3fwymUK371d1bIXVRr4aRUvLHXX9kZ9FOfjvvt8waMYsrpsRjMuh4a2++O98Bo0JHETTp2xzzM+HY9phL6zYfLD/IvMbmzTl5gcvGVSj6gsMp+etHx7jz5SwSIwLZ8IOFg99hBjj0tvZ5knohDqeDE1UnBiTNAIhudpp7FWmG1kS+KZZGappqaLA1dHt5TVMN05qapR8uzGHwuNMspSySUu5t/rkOrdRV35uXKxQ+SEOTQ2tscuwD7dtvUPMtufRvac/ZH3nPOC8RExjDsxc9i1Fn5Pubv0+1pVo7Me4yuO1dqC+Df12uJbIpNJwO7QvFnpfhzTvgr+O0JL8D/4X0SzSZy91b4LxlrbWXe8NL37zEW9lvcffku1sT/0L9jVx+3gje21fYWv3FXdw15W7+Hh6KvioPvnnTZeMeqjjEhRYbMngEjJjssnEVit5SYW5i5Utf8vSWE9wwM5G3vzd/cGuYW2iq02q5T7oODCbyavNosDcMuJJOiMmAyaCjtK6XkeaEaaAzklarVcPoSaJRY61huqUJZ8x47W6bi/Bq3SshRDIwDdjdybl7gHsAkpKSPGuYQuEmGqwOgvROKPkGLv3j2RMhcRA9Dk7v8p5xXiQxJJGnljzFqg9X8fDOh3l80eParb+kubByPbx6HfzrCk1mEDve2+YODCk1za6jSUt2dDRpmkGH9Zzn5vN2i/bFoeYM1ORr9a1Lj4C9URsvOE6LJI+7XNMc+gX1y6w3j7/Jk3uf5LLky7hv2n3tzt00ZzTv7itk/f5Cbpzlvs/j1PBU9BOuJrv6dVK3PYZ+8ndAN/Ca5ofK9nNfowUxeanSMys8ztHiWu7411eU11t5bNlkt64hl3PwTbA1aHf/0O7aAJwXdd6AhhVCMCLMn6KaXjrNxgBIyCCuMg/8Nac5LTyty8trLVVkWJoQk84fkJ3n4jWnWQgRDLwF/FBKWXvueSnlC8ALADNnzhz6Qk/FsKDeaifA0fzfffwV7U8mzdF0zU5nn6KDQ4WpMVP5wbQf8MSeJ3gv5z2uHXOtdiIhA27/AF5ZCmuugFvfGVwtkO1NmiNbcQKqT4G5BOpKtOemWk1j3PKwNWjX04+PNL2fVs86fBTMvEOLmCZMg5hxA3YE1+es5/c7f8+CkQv444I/ohPt///NSo5gbFwwr+46xQ0zR7m1juxdU+7h/46s44nSXPjmbZjynQGNZ3VYMRTuJ9hhgzEXuchKhaJ3fJVXyZ1rviLQz8Bbq+czObH7qjWDCqcTdj4LI6ZA4iwAvin/hiBj0IC6AbaQEBbQe6cZYNQcgr58AeOouB5rNfuVZRMspUv1zOAlp1kIYURzmF+XUr7tDRsUCm/QYHUQ1FQGMRMgMrX9yVFzYO8rUH7c96Op/WTlxJV8lv8Zj+5+lLnxcxkRNEI7ETsBbt/Y7DhfDctfh5SFnjewyawlcBbubX7epznK0nn2Gr0fBI+A4FgIiICwRPAL1iLAxgDQm8Dg1/xs0q5v99z2fPNzUIz2cMOXqU15m/j1579m1ohZPLHoCfz0fh2uEUJw69zR/Oa9Q+zPryFjVLjL7WhhQtQErOmXklPzNinb/ozuvOsHFG3+pvwb5tTXIYUOkbbYhZYqFN2z5WgJ9762l5HhAbxy52wSI3xAjtGWI+ugIhuW/bP1i/k35d8wMWpihy/W/SE+3J9dORW9f0HSPMTOZ8hosvcoz4gp08riubJyBnjBaRZaiOKfwBEp5eOenl+h8CYNliYiLSUdo8xwNlmhIGvYOs16nZ4/nP8HrnvvOh778jGeWPzE2ZNRaZrj/NoyePVauOJ/Ycbt7r3d7nRCyUE48QnkbNHkM87mcmjhSVqkd8oNEDVGe0Qka46yj0gA3jz+Jo/seoSpMVN5esnT+Bv8u7z22mkjeXTjUV7bdcqtTjPA3VO/y9+Pb+IvZSfg8LuaNruf7CnZw4IGC46EaRgCIlxnpELRDW/vzeenbx5gYnwoa26fRVSwydsm9Q2bBT7+LcRObE1Yr7fVc7TyKHecd4dLpkgIC6C41oLd4cSg74UTnnw+CB1LHHq+6cFpHlWVT4UpiKiwRJfY2oI37gGfD9wKLBFC7Gt+dOJBKBRDj4Z6M4FYYNyVHU9GpoFfiBbBHMYkhiTy3anfZfPpzWw7s639yfBRcNfHkLoYNvwI3rwdGqtca4C5TEuoe/seLcHu+Qvgk4ehsRrmfQ9ufgt+mgs/PAg3vAKLf6k5ziOnawknPuAwSyn5x4F/8PDOh5mfMJ/nLn6OQGP3UbAQfyPXThvJ+v2FVPemi9cAyIjNoCrtQvJM/ji3/T/ty0s/yTmznfOsVgzjLnehhQpF1/xzx0ke+O9+5qREknnPXN9zmAG2PKLdRfvWn0CvxVe/Lv0ah3Qwa8Qsl0yREB6AU0JpXS8anIAWkEiYxuzGxu4bnEhJel0FZyJcX2PC45FmKeUOYPDvKgqFG6i3NBHop9MilOei02nlsGT/HYShwsqJK9mQs4E/7f4Ts0bMau/Q+YfBTf/RutxtfRTyPoeLfgMZN/fvNr7dCvlfNkeTP4Gi/drxwCjNOR9zMaQthpARrnlzXsbqsPKn3X/irey3uDL1Sh45/xGMut617r1lzmj+vfs0b2Tlc/cFqT2/YADcNeUens3Zxv+WHYXD7/Qr2mx1WBlx8gvtl0nu7WqoUDidksc2HeX5bblcNmkEf1uRgckw8ERWj3PwTdj5DMy8U/vsayarOAuDzsDUGNfklMSHa3e2imoaSQjvZce+1EWk7Xic6tquy5DKylyi7Db2xvS/zXdXeLV6hkIxnJA2CzV2I+FxcRyrzuaN428QYAjglgm3EBcUp110k3taCPsaRr2R38z7Das+XMXzB57nRzN+1P4CnR4u+ImW2PXBz2DdD2D74zDzdu1WYsTorge3NkDpYcjboTVQOb1TS9ATek0is+TXWve8+Iwhl5BZ2lDKj7b+iANlB7h78t3cN+2+PmkTJyaEMjslkn99fpJV5ydj7M0t1X4yN34uz46eS27dp6Rsfggx7kowdi0f6Yy9pXu5pLaGuug0QqK6zrRXKAaKucnOA//Zx0eHS7hlbhIPX3Meep0Pxge/fg3W3w9J87Uocxt2Fe1icvTkHu9K9ZaEMM1RLqi2MKObj+x2pC5Cv/2vJFWewe60Y9B1dGMtuZ8SANQnTHGJnW1RTrNC4SHMx7Zhw4AtIpRbPrgFndBhdVr5+NTHvHr5q8QE+kCRew8yI24G1425jlcOvcJVqVeRHtFJ1CBhGtz5kZawsus5TYP38W81vXH0WAiJ17oM2q1a2bbKHKjMPRvNj5mglVJKuUB7+PtQZnsf+aLgC371+a+ot9Xz1wv/yqXJl/ZrnNUXpnLHmiw2HCjkummu1Qu2RQjBXVPv4U/5X/Fi8WnY/XdY8KOeX9iGY4feZKXVinXabW6yUqGAL06U87O3DlBY3cjvrp7IqvnJbq0w4xbKjsGWP2ifpSkXwo2vtvuSWtpQyqGKQ9w/3XVNnBOaI80FVY29f1HibOx6P2Y3NlLaUEpCcEKHSxw5W6jQ6dDHTHCVqa0op1mh8BDVBzcBF/Fu9U5GjUrkH5f+g+L6YlZ9uIo/f/ln/rror942cdDxoxk/4tMzn/LIrkdYc9mazqOiQsDEpdqjPFuTWZzeCVUnofgbcNo1xzkoGmLGw3nfhrhJWlQ5JM7zb8rDWOwWntz7JK8feZ20sDReuOSFzr+A9JJFY2MZGxfM89tyuTZjpFudgwsTL+S5xBl8Ub+TeZ/9L2Lqil7LZKSURB/ZgE3o8FNOs8LFNNkd7Myp4J87TrI9u5yU6CD+8915zEp2XSMNj1B+ArY9prWuNwbC4l9rX0717d3DbflafsmixEUumzrE30h0sB+nKup7/yKjP3UjzmNe6UEKzYUdnWYpMZ3eyWcB/kQFuD4QpZxmhcIT2CxUndgNXIRVV8eTi58kOiCa6IBo7pp8F8/ue5Z9pfvIiM3wtqWDigj/CH4666f8asevePP4m9ww7obuXxCdrj3mrvaMgYOcrOIsfr/r95ysOcnNE27mh9N/2G2FjN6g0wnuuSCNn7yxn8+yy93aBlgIwQMzHuDh4tt4r7Aew4YHtHKDvXDUTxTuZnFlMfnJc0lxYUcwxfBBSkl+VSPZpXUUVFsoqm6kqMZCQXUjB/NraLQ5iA428bPLxnH7/BQC/HxIv1xXDJ/+UZNjGPxh/g/g/Pu14EInfJz3MYnBid02FOkPKdFB5Jb3wWkGnGMWM6ZgL58U74MRM9ufLD2CsaGSndGR3BIQ5TpDm1FOs0LhCU5sptKqRUmvG38po0PPCrhum3gbrx5+lTWH1vBk7JNeMnDwcnXq1azLWccTe55g0ahFxAbGetukQU+VpYon9jzBOyfeYWTwSJ6/+Hnmj5zvsvGvmZrAXzYd4/ltOW51mgFmx88mKXkxf2/6hB8cex++eQsmf7vH11Vs/SPpUhK55GG32qcYWkgp2Z5dzrr9hXxypISqBlvrOYNOEBfqT0K4P9+ekcgFY2NYmB6Nv9GHnGXQqgOt/6HWfXT2d2HhA1pd+S4ori9mV9EuVk9d7fI7S8lRQWw9Xtan1wRNXgHb/krwiU8g4672J7M3AbArwJ/7ldOsUPgmjq9fpUCn6WVvnrS03blAYyA3jruRFw++SJG5iPjgeG+YOGgRQvDbub/l+nXX8+cv/8zji1R5966w2C28duQ1/nnwnzTaG7n9vNu5d+q9BBh6mZneS/wMOu5YkMyfPjjKvjPVbq/b/MCMB7ix4AuutY5g1Ps/1sr7ndscqA22qtNMPbGDvdFJTG+pf65QdEOT3cF7+wr5x2e5ZJeaCfE3cPGEOGYmRzB+RAiJEYFEB5t8M7mvBYcNPvqNlh8w+ny45mmt/n0PvHviXSSSq9OudrlJKTFBvLEnnzqLjRD/3lXx8Y9O56h/AKNOZXU8efg9isNHUu5nIsLk+rrsQys1XKEYjFSdQhzfxFY/7RZxTHDHzOPr069HIlmfu97T1vkESaFJrJ66mo9PfczmU5u9bc6gw+60sy5nHVe/ezV/2/s3ZsTN4K1r3uKBGQ+43GFu4aY5o4kINPL4x8fdMn5b0iPSufW8VXw3RGCTDvj3cq1udmdISeXbd6CXTuxLfuN22xS+TYW5iac+yWbBY5/yszcPoNcJHr9hKlm/vpgnbszg5jmjmTE6krhQf992mOtK4OVrNId57vfgtvd65TA32hvJPJrJ+SPPZ1TIKJeblRodBEBeeUOfXrczJpmEutL2fQ0qT0Lh1+yJTCQ+KB79ADqJdoVymhUKN1Ox5WEcSKqiZyIEhAZ0/DadGJLIzLiZvHfiPaSUXrBy8LNy0komRk3k4Z0PU9pQ6m1zBgU2h423jr/FNe9ew692/IoIUwT/vPSfPHPRMy7XHp5LsMnAvYvS+Ox4GV/lVbp1LoB7p94Lkan8auRoZGUurL0ZLLUdrnN+/jfiznzFq/HJzBjf/06CiqGJlJLjJXW8uD2X2176knl/3sLjHx9nUkIor9wxm433L+T66Ym+WV+5K858CS9cqDmY178Ilz2qJUf3gjeOvUGlpZK7zrur54v7QUp0MAA5ZeY+vS579EwsOh3sfuHswS9fAJ2BD0OCO62q4QqU06xQuJGm0iOEfvM2H0bEkBazgPAAY5fRiqVjlnK67jT7yvZ51kgfwagz8ujCR7HYLfx6x69xDuMmMDVNNaz5Zg2Xv305D+18iBC/EJ5c9CRrr1rL7PjZHrPj1rnJxISY+MumY27/sudv8OeR8x/hYxr4V/ps5Jld8I/FkL0ZnA6tM+RHv0a3+Xd8FBjAiIv/4JZIk8L3qGmwsX5/IT99Yz/zHt3CpU98xh/eP0JBVQO3zBnN5gcuYM3ts7lgbIzvlYrrDinhq3/Cv64Agwnu2gxTvtPrl5c3lvPc/uc4P+F8ZsTNcIuJqTFB+Bl0HCqs6dPr4qPG8WZwMHJ/JhTshZp82PMynPdtDlorGRns+m6AoDTNCoXbkA47Bf++nhhgxOVPYM6CiEC/Lq+/dPSl/Gn3n3jvxHtMi+2kY6CC1LBUfjrrpzyy6xH+vv/vfD/j+942yWNIKTlccZjMo5l8mPchTY4mZsTN4OH5Witsb2z2AX56frBkDL997xBbjpZy0QT3lvCbETeDB2c/yB92/wH/WTey4uhniNeXgd6kJTUheScsgnfS57EmtZNW9YphQ3WDlY8OlfDBN0V8fqIcm0MS6m9gQXo0F6THsHBsDCN724XOF7HUwgc/gQP/gTGXwLJ/aG2oe4mUkt998TuaHE38bPbP3Pb5YtTrmDAihIMFfXOa08PTeTgilOV2I4bXvwOmENDpaVpwPxUbb1ROs0LhLaSUNDmasDvtBBmDevXh0WA1s//lbzGvupBPZ9zI4rFX8+RnuwgP7PqWWKAxkFWTVhHl7/qM36HEd8Z+hwNlB3hu/3OMjRjLJaMv8bZJbqXAXMAHuR/wfu775NTkEGAIYGnaUm4YdwPjIsd52zxWzE7i5S/y+MP7R1iYHoOfwb03MG8cfyMna0/y6JHXOZBxKb8Mm0JoeQ7lTgsPV3xJlrDynwse61OnQ8XQoLLeykeHivngm2K+OFGO3SlJjAjgjvNTuHTSCDJGhfu2Lrk3SAnZH8EHP4WaM7Dol3DBT/vU3VRKyeN7Huez/M/4xexfkBrWddKtKzhvZBjr9hXidEp0vfz3SY9Ix6zTsf3in7H463fAboFrnqLATyup6S55hnKaFYpzkFJyoPwAG09uZG/JXnKqc7A6rQDohI5Qv1CiA6KJC4ojPiieEYEjGBE0guiAaOpt9RSUHCDt82e4oLaKfekXsuiq5wGoMFtJjOg+svG9jO+5/f35OkIIfjvvt+TV5vHL7b8k1C+UOfFDp0KClJJjVcf4LP8ztp3ZxoHyAwBMj53Ob+b+hitSriDYL9jLVp7FqNfx66smcvu/vuKVnXnctdC9GyzAz2f9nCj/KP5v3//x4ZktRAVEUdpQSoQpgucueo6k0CS322C1O/kip5zTlQ3cNi/Z7fMpOuJ0So4U1/LZ8XI+O17Gl3mVOJySpMhA7lqYyhWTRzB5ZNjQklx0ha0Rjr4PWS/Bqc+16jK3fwhJff9sfP7A86w5tIYV41ewYvwKNxjbnskjw3h992lOVTaQ0pwY2BNJoUkYdAb2yUYW37mp9XhB/nYAEoPd061UOc0KRRt2Fe3i6b1Pc6D8AH46P6bHTWf5+OVE+EdgEAZqrbXUWmspayijuKGYIxVHqLRoSVAjbXaurzNzY52ZICk5M281GZf+GYRASsnpygbmpakosivw0/vx1JKnuHPTndz3yX08e9GzHtXyupqS+hK+Lv2a3cW72Z6/nZKGEgDOizqP+6ffz+Upl7vtdqMrWDwulkXjYnhyczaXT453+21vIQR3T7mbS5MvZV3OOorMRaSFp7EsfRnh/uFunRtgZ04FP3ljPwXVWvvfa6eNJLSX5bIUA6Pc3MT27DI+O17O9uxyys1NAIwfEcI9F6Ry5eR4JiWEDm1H2d4EJYegaD8U7dOeSw5pEqXQRLjiLzBjVa+T/VqwOW089uVj/OfYf7gm7RoenP2gR/6O05I02chXJyt77TQbdUZSw1I5XtW+ek9OdQ6A2744K6dZoQAqLZX8+cs/s/HkRkYEjehdRM9SAye348jZjPPEFozVhUihwz7mYgyX/J5RsWf73pebrTRYHSRH9e4DQdEzkf6RvHjpi9y56U6+u/m7/HLOL/nO2N4nuXiLBlsDx6uOc6zyGPvL9rO3dC8F5gIAgoxBzE+Yz8KRC1mYuJDogM67cw1GHll6Ht968jMefOsAr9wx2yOb7ejQ0fxg2g/cPk9bPjpUzL2v72V0VCD/uG0ms5MjlcPsRhxOyZ5TVXx6rJTPjpdxqFCrmBIZ5MeCMdGtDUbiQgfW6XJQ02SG3K1w6gs4swuKDoCzuemKfxjEZ8Cc78KYiyH5gj5JMVo4U3eG33z+G/aU7OH2827n/mn3e0ziNDYumNgQE9uyy7hhVu/L2p0XfR4fn/oYp3S22nq44jAJQQlE+runC6hymhXDGikl7598n8e+fAyzzcz3pn6POyffiZ++k4Q9p1Mr2XNiM+RsgfyvQDrQG4PQJy+Aufcixl+JMbzjN9xTFVqb0NFRHWs0K/pPVEAUL1/+Mj//7Of8fufv+bLoS34666de7xrolE5KG0o5U3eG/Lp8Tted5lTtKY5VHuNM3RkkWqWJSP9IZsTN4OYJNzM9bjrjIsZh0Pnmx/KoyEB+ftl4frfuEP/56gzLZ7tfIuFpduVWcF/m15w3MozX7pzd62YMir4hpeTrM9W8vTefD78podzchEEnmD46gp9+axwL06M5LyGs1/pXn8RcCsc+gKMfaA6zo0lrd50wHeZ9X2vwEz8Vwkf3qq18V9RZ61h7dC3/OPgPdELHnxb8yS1NTLpDCMHC9Bg+OVqCwyl7rTufGTeTt7PfJrsquzW/41DFISZGTXSbrb756axQuICTNSd5dPej7CzayZToKTw8/2HGRIxpf5G1HvI+h2Pvw7EPwVwMCEiYprUeTV0MibPA0HVVDIC8Cq1wu4o0u54wUxjPXvQsLxx8gRcPvMhn+Z9xw7gbuHHcjSSGuEbXJqXEbDNTaamkylJFhaWCKksVlZbKdo+WY1WWKhzS0fp6gzAwMmQk4yLHcXXa1YyLGMf4yPGMCBoxpG4j3zp3NJsOFfO7dYc4b2QY540M87ZJLiO7pI67X84iKTKQNatmKYfZDVhsDtbtK+SVXXl8U1BLgFHP4vExXH5ePIvGxQz9v3ltIRxZD4ff06LKSM0pnnUnjLsCRs3pca/pDVJK9pft5/3c93k/933qbHUsSlzEr+b+ihFBIwb+PvrBonExvLU3n925Fcwf07s7bC1l8LJKshgXOY5aay2n605zXfp1brNTOc2KYUdZQxmvHH6F1468RoA+gAdnP8jyccu1mq7VZ+D0Tji9S4sklxwC6QC/YBhzEYy7EtIvgcC+3fo5VVGPXicY2UMioKJ/6HV67p16L1elXMXfvv4brx5+lTWH1jA+cjyzR8xmTPgY4oPjCTYGE2QMaq2IYnVaabA1UNNUQ1VTFdWW6vbPTdWtTrCt5XboOQQbg4n0jyTSP5KRwSOZHD2ZSP9IRgSNIDEkkaSQJEYEjfDZCHJf0OkET62YxjVP7+CeV7JY94MFRAebvG3WgKkwN3HHy19hMup5+Y7ZRAQN3HFRnOVEaR3/3n2Gt/bmU9NoIz02mEeWTuK66YkEm4bwurHWa41H8nZo0eSC5rbQMRPgwp/DhKshbtKAIsltqbJUsS5nHW9nv01uTS4mvYnFoxaz6rxVTIqa5JI5+sslE+MI9TeQ+dWZXjvNCcEJjAweyfaC7dw84Wb2luwFUJFmhcIpnRyvOs7uot1kV2VTVF+E1WElwBDQWsViVMgoRoWMIik0iQhTRGsET0pJgbmA/WX7+eT0J2w9sxWHdHB1ypX8OPlqIkqOwDurNWe55ow2oV8IJM7QoslJ8yB5gVYcvp+cLK8nMSIAo16VwXIno0JH8ZcL/0JxfTEbcjfwecHnrD26trX6SW8I9Qslwj+CcFM4IwJHMC5iHFEBUa2OcaR/JBH+Ea0/dyrlGcZEB5t4/taZfPu5L7jpH7t47a45xIb4rt60ye7gu6/uobS2if98d97Qru3rIaSUHC2uY8vRUj4+XMK+M9UY9YJLJ43gljmjmZsaOTjvwDjsIJ2A1Eq7tdBqqwCnHaxmaKqDplrt2VILDeWa5MJcojXiKD0C1ae1sYReu3u55DcwcSlEp7vMZKd08lXxV7x1/C02n96MzWljSox2Z/XS0ZcOmko8/kY9109P5PXdpzhdMY6kXkoZr0q9ihcOvECBuYD3TrxHpH8ks+Jmuc1O4Qste2fOnCmzsrK8bYbCC5yoOsGG3A28f/J9iuuLAYgJiCExJJFAoUfXWENJYxnllkqaBDQJgR0INAYRZAxCJyWOxkoC7U0k2B2MxcT8oESmO3QEFB8CS7U2UVAsjJ4Ho8/XnOS4SeCibmJOp2Tuo58wKyWSZ2+a7pIxhRB7pJQzXTKYixls69XhdFBgLqC0oRSzzYzZZkYv9Pjp/TDpTZj0JiJMEYT7hxNuCh8WEWFP8MWJcu56JYu4UH+ev3UGY+NCvG1Sn7Handy/9ms2flPMszdN58op8f0aZzCvV3D9mrU5nJTUWiita6LCbKWyvolys5XSWgtHius4UlRLncUOwNTEMC6fHM+3ZyR6766EtQHqy6CuqPlRrD3Xtv29GKx1A58rIAJCEiBmHMRO0JzlpLlacw4XYXVYOVB2gO0F2/nw5IcU1hcS4hfC1alXs2zsMsZGjHXZXK6kqKaRi/66jVnJkfxr1axeadaLzEVc9vZlzB4xm6ziLG6acBM/nfXTAdvS1ZpVu4Ni0FFcX8zHJ9az79jbNFUcZ5TdyYOmWMYb4ohxSvxqqyHnBDR13kHIKQR2nQGJwOToJMIoCrUPrIlLNT3y6PlaTUs3RTYOFdZSWtfEReO9m5w2XNHr9CSFJnmkdq/iLPPHRPPqnbO5+5U9XPX0Dh64ZCwr5yUT4Ocbra3rm+ysfm0P27PL+c1VE/vtMA91HE7J/vxqth0r4+sz1RwtquX/t3fmUXJVdR7/fKuq9y1JZw+BDhAIq0BwhjgHichwEBfwGAVnQFBGjo7CMHN04Ig4DOM4oDOD48CMIrI4LmyKRhRRIBJFwpoQkghCNghpiCSdpZekl/rNH/d2p7rp6qo0XV3V6d+nzzt136373vv2q/d9d3n3vvun1j0M1h5XW5Fi7rRazjpuJsfOmsDCw6cwdThvvTALLbo9XeGzX7grtu7ugI7toWGkL7wDOrZB+9awtMXP7o43HyNZDnXTQwF32lHhzRTVk0I+oQTQm1/YXk0QGlsq6sLTyoqMpWZKWEagT/Le02C83v46L21/iRdbXgzL9hdZu30tXekukkqyYOYCLjnhEk478DQqU6X9xGdGQxVXvGceX/rpai67cwVXve9IptTtrUjt6e5hW1snW1s72drWydbWPfSkjfdMuYLF62/j4MlzOP/I8wuqsSiFZklnAP8FJIGbzezaYuhwSoOeni7WrX2A5hd+Rtemx5nRsolzO7vod+mX7Yb6WVA7FaYfE1qGa6dAVexbnO4J76js7iDRvYfyro4QV9kAVRNC7b5+Fkw8KNwEk6N36d+/qhkJTjlsyqgdM19yeVFSBfBdYD6wFTjHzDaMtk5nbDL/oEk8cNk7+cK9z3Ht/c/zrUfW8pETZ/PuI6Zx/IETSrK7kpmx5IUtfPm+P7BhaxtfXXQsHzkx/9dgFZJS8euO9i4eXfsGDz+/hSXPb2FrWycJwWGN5Zx8QJID6mqYOaGGqQ01NE6oo3HiRBrrqqgsG6LC1NMdWnV3bIKdr4aucjtejeubQrizLRSKLT0M1YLK+pBnVDdC7XSYehTUNIb16slQPwPq4lI1sWANKZmYGVt3b6W5tZnNbZtpbm3ue/d/KpGiuqya6lQ1VakqOro7aNnTwsYdG9mwcwMbdm6gI6PAP7V6KnMnzGXBEQs4furxnDDtBBoqxtZg3I8taGJnRxfXP/giP1u5mcm1FZQnE+zc3dX3dOLN1AOXsmYDXNz8EgsObuGkQxp5e9OkEe8TP+qFZklJ4EbgL4FNwJOSFpvZmuHu8/F1W0klRWNNBZNqy6kqS5JKqF+f1p600Z020hY/0/0/pTCzVVkyQXkyQVlSJDP2MRx6u74Y1i+cGWfpUE/tsTRpC3FpM9IW0iS0tz6bTIiEADHo/jKPmbY0aUvvPQ5GOt5oeuPT8eDW+2d9ob743n1mpumnP/P4cZu0peno7qCjq52Ozl3s7mxjd1cbu/fsQm1vkGx/g8rWN5i0o5nGHZtpat/FnHSaOUBbIkVLYxM7mhZSf8BJ2MQmaJgNNY0Y/X+L3op9r4b+cQN/g4ztOg3o2ttA0Pd/ZqTJsn3/NP0PNlia1Zt3cPNv13PGUdNpLLEBUXl68SKgxcwOlXQucB1wzuirdcYqU+oquOn8+Ty1sYWblq7jO79bz7eWrqMsKQ6ZUsu86XXMmljFtPpKptZVMrm2nJqKFLUVKWoqUlSXJylLJsK98C3ej9PWez8LPjWMtj09bNm1m+btu3nm5RZ+veZ1nn9tF7MnVfG9v/lz3nFIabwru1h+3dW6g+Wrn2Vd83bW/qmD594QK3dUk0Y0JDpYmFrFqWXLWJhYSUNrG7Rm2VF5XWjEqGyA8hrM0qHw29kaukZ0bEf97tSQrqinu246XXXT6JpyGD3lNaQleiTSStIjSCtBT98CPUrQlaogXdmAqiaQqJpEomoiqapJVKSqKEuWkVCCdDpNj/WQJk06nQ6fFuKsfTM9ba+EsoP19OWnPdbTF5f52bttb77Yle5iV+cu2rraQpewztAtrK2rrV+4N03mm3YAyhPlSKIr3dWXb/ddB4iZtTNpamhi/rT5zGmYw8ENBzN34twxV0DOxmdPncsZR8/g5yubeW3nbjq709RVpmisKaextoLG2nIm15bTWFNBMiG2t3fx8rZ2nn9tJ4+v38Ytj4Z7TEJwxIx65h80kXnT65k9qYrZE6uZOaGK8tTwKuzFaGn+M+AlM1sHIOkO4Cxg2IXmy3+0su+VXr1IkEqInnS4UQ6fzAvW+oeVJb5fOJZyAUz91xluK0s6LMq3tp1vRjNIukHP3WD7E4mM5Nb3vyUJtcB6YAaQR1+qTXEB4PW4jF0OnFTNv37wmGLLGIx8vHgWcHUM3wPcIEk2FgZDOCWDJN7eNIm3N01i5+4ufvfiGzy7aTsvvLaLJze0cN/KZrrzuFFLkJD6CtBJKRZU4r2nr+Lev3CcL8mEOPaABr626FjOPn5WqbWEF8Wvjy5fwqd+XgYkqSHJPL3MRWWrObxsNRMqXmZbWZJXUim+nqqhXXXsUfgtqtJpquNSY2nqetLUpbdT27qV6rSRVsjJOiS2pZJsm1DHlmSK5lSS11IpXkslaU8kgN3ARmjdONx/oaiUJ8qpLa/te3NPbXkts2pn9VufXDWZmTUzmVk7kxm1M6gvrwfCNdz7hp/27nYqk5XUV9RTltjPX70HHDq1lr87Lb8BkbMnwTEHNPR1oero7OHpjS08sX4rT7/cwj1Pb6K9c2/F5N8//DYWzR/e60iLUWieBbySsb4JeNPk6JIuBi6Oq62SXsix38nAGyOicGRwPdkpJS1QYD0bgcbL92mTfPQcNFw9GeTjxb40ZtYtaQfQOFCf+3XEcT3ZKaiWdcBP9m2TMedXGL5n1wA/3nftI00pXY/genJRUno+fN3wPVuyAwHN7CbgpnzTS3qqlEYnu57slJIWcD0jgft1ZHE92SklLVB6evJlLHu2lLSA68nF/qSnGM+eXgUyR1UcEOMcxxld8vFiXxpJKaCBMMDIcZzRxf3qOEWmGIXmJ4G5kuZIKgfOBRYXQYfjjHfy8eJi4IIYXgQ87P2ZHacouF8dp8iMeveM2M/qs8ADhFFit5jZ6hHYdd6PmUYJ15OdUtIC41RPNi9KugZ4yswWA98B/k/SS8A2QkY9EozLc74PuJ7slJIWGB9+hdI676WkBVxPLvYbPWNiRkDHcRzHcRzHKSYl9T4dx3Ecx3EcxylFvNDsOI7jOI7jODkYc4VmSWdIekHSS5KuGOT7Ckl3xu8fl9RURC3/IGmNpJWSHpI0Eu/qHLaejHQfkmSSCvoKmHz0SPpIPEerJf2gmHokHShpiaTl8Tc7s4BabpG0RdKqLN9L0jei1pWSTiiUlkJSSn7NU8+49az7dUgt7lfcr6Xk13z1uGdH2LMWp24eCwth8MNa4GCgHHgWOHJAmr8FvhnD5wJ3FlHLu4DqGP50obTkqyemqwOWAsuAE4v8W80FlgMT4/rUIuu5Cfh0DB8JbCignncCJwCrsnx/JnA/YfrFk4DHC6WlyOd8VPy6D3rGpWfdrzn1uF/N/Voqft2H8+OeHWHPjrWW5r5pRM2sE+idRjSTs4DbY/ge4N2S8p1HekS1mNkSM+ud33sZ4b2ahSKfcwPwL8B1hLlJC0k+ej4J3GhmLQBmtqXIeoww3zeE95tuLpQYM1tKGN2ejbOA71pgGTBB0oxC6SkQpeTXvPSMY8+6X4fA/dqH+7U0/JqvHvdsdobl2bFWaB5sGtFZ2dKYWTfQO41oMbRkchGhVlMocuqJjx9mm9nPC6gjbz3AYcBhkh6VtEzSGUXWczVwnqRNwC+ASwqoJxf7en2VIqXk13z1ZDKePOt+fWu4X4ujJ5Px5Ne89OCeHYphebZkp9Hen5B0HnAicEoRNSSA/wQuLJaGQUgRHh8tJLQQLJV0jJltL5KejwK3mdl/SFpAeN/p0WaWLpIep0i4ZwfF/eqUJO7XrLhnR5ix1tJcStOI5jUduKTTgCuBD5jZngLoyFdPHXA08BtJGwh9eBYXcKBCPudnE7DYzLrMbD3wR4LBi6XnIuAuADN7DKgEJhdITy72h+nmS8mv+eoZr551v7413K/F0TNe/ZqPHnDPDsXwPFuoTtiFWAi1pnXAHPZ2ND9qQJrP0H+gwl1F1HI8oWP83FI4NwPS/4bCDlLI5/ycAdwew5MJj0oai6jnfuDCGD6C0N9KBTxHTWQfpPBe+g9SeKLQ11CRzvmo+HUf9IxLz7pf89LkfnW/loRf9+H8uGdH2LMFvcgKdBLOJNSW1gJXxrhrCLVMCDWXu4GXgCeAg4uo5UHgdWBFXBYX89wMSFtQQ+d5fkR4nLUGeA44t8h6jgQejWZfAZxeQC0/BJqBLkJrwEXAp4BPZZybG6PW5wr9WxXxnI+aX/PUM249634dUov71dyvpeTXPM+Pe3aEPevTaDuO4ziO4zhODsZan2bHcRzHcRzHGXW80Ow4juM4juM4OfBCs+M4juM4juPkwAvNjuM4juM4jpMDLzQ7juM4juM4Tg680LyfIKm12BqyIWmapB9IWifpaUmPSfpgjm1mSrpntDQ6TqGRdLWkz0m6Jk7IUKjjfEDSFTF8tqQj89gmJekrkl6UtCIuV+ax3S8kTRgB2Y4zrpB0m6RFMXyZpOo8tvG8tMh4oXkMocCY+s0kCfgJsNTMDjaz+YSX4h8w1HZmttnMFo2CRMcZVczsS2b24Fvdj6Rklv0vNrNr4+rZhHej5uLLwEzgGDM7DjgZKMu1kZmdacWbktdx9hcuA4YsNHteWhqMqQLYeERSk6QXJH0XWAVcJelJSSsl/XOWbT4/MI2kayV9JiNNb6tXraSHJD0j6TlJZ2Uc9w+Svi1ptaRfSaqK3x0q6UFJz8btDsl2XOBUoNPMvtl7bDPbaGb/nXGc38b9PCPpHRnxq2L4Qkk/lvTL2BL21ZE9y45TGCRdKemPkn4HHB7jbpO0SNIZku7OSLtQ0n0xfHpsRXpG0t2SamP8BknXSXoG+LCkSyWtiZ67I6a5UNIN0UsfAL4WW44Pidv1Hm9u3H818EngEjPbDWBmu8zs6oy0P4ktW6slXZwRv0HS5KHuF44zFsl2TUs6TtKy6Ll7JU2UNE/SEwO2fS6G50t6JPrnAUkzBhznUkKFdYmkJZI+IenrGd9/UtL1eF5aGhRydhhfRmRWmyYgTZjm8XTgJsJMNgngPuCdMV1r/Bw0DWG60Ucy9ruGMO96CqiPcZMJMz0pHrcbOC5+dxdwXgw/DnwwhisJNeRsx70UuH6I/68aqIzhucBTGf/3qhi+kDA9Z0M83kZgdrF/G198GWoB5hNmmqoG6qO3PgfcBiyK3nsZqInp/xc4L/pwaUb85cCXYngD8I8Zx9gMVMTwhPh5IXBDDN8GLMpIvyTD018BLgGOBZbn+F8mxc8qQuW9MUPP5KHuF774MhaXbNc0sBI4JcZdA3w9hlcAc2L4cuCLhKc1vwemxPhzgFtiuM+bvT6K4VrCLHVlcf33wDGel5bG4i3NY4ONZraMUDA9HVgOPAPMI5gjk0HTmNlyYKpC/6a3AS1m9gqhkPsVSSsJU5LOAqbFfa03sxUx/DTQJKkOmGVm9wKY2W4za89TG5JujC3UT8aoMuDbsVZ+N9kfJT9kZjsstIStAQ7KedYcp7icDNxrZu1mthNYnPmlmXUDvwTeLykFvBf4KaGCfCTwqKQVwAX0v97vzAivBL4v6TxCBp+Lm4GPK3TtOAf4wcAEkj4eW6ZfkTQ7Rl8q6VlgGaGy/SZvM8j9Ig89jlPKDLymDyFUTh+JcbcTGocgFKrPieFzCD49HDga+HX08hfJ3Z2iFXgYeJ+keYTC83MD03leWhxSxRbg5EVb/BTwb2b2rSHSDpXmbkIL13T2Zrx/DUwB5ptZl6QNhBoowJ6MbXsIrUz7dFxJ7wY+1LtuZp+RNBl4Kkb9PfA68DZCC/XuLPsfqMWvXWd/4A7gs8A2QsvQLkkCfm1mH82yTVtG+L2ETPv9wJWSjslxvB8B/0TIlJ82s62SOoADJdVZ6JZxK3BrfKSblLQQOA1YYGbtkn7D3ntEJvtyv3CcscDAa3rCEGnvBO6W9GPAzOzF6MfVZrZgH497M/AF4Hng1hi3Gs9Li463NI8tHgA+kdG/cZakqfuQ5k7CwIFFhAI0hMc0W2KB+V3kqHWa2S5gk6Sz4/4rYp/IbMd9GKiU9OmM3WQOeGgAms0sDZwPDDq4yXHGIEuBs2M/yDpCwXYgjwAnEPoU3xHjlgF/IelQAEk1kg4buKHCoODZZraE8Di4gfBoN5NdQF3vSmxdeoDQFeTWGNcOfAe4QVJl3HcSKI+bNRCeTLXHlq+T9uksOM7+ww6gRdLJcf18gocxs7WEQuhV7G2UegGYImkBgKQySUcNst+BPn2c8ETnr4AfxmjPS0sALzSPIczsV4THqY/FRzD3kGG0XGnMbHUMv2pmzXGT7wMnxrQfI9Rsc3E+4XHtSkJ/q+nZjmtmRhjBf4qk9XGwxO2ETB7gf4AL4qPfefRvRXOcMYuZPUPIPJ8F7geeHCRND6H//3viJ2b2J0Lfwx9Gjz1G8MZAksD3ot+WA9+wN7/J4g7g85KWKw7YJXg+DfwqI92VQDOwStJy4LcEn24mdCFJSfoDcC2hUO8445ULCINrVwLHEfo193Inod/zXQBm1klopLou5nErgHcMss+bgF9KWpIRdxfwqJm1xH15XloCKPwOjuM4znhA0ueABjO7qthaHMcZHIU36VxvZg8VW4uzF+/L4jiOM06QdC9hMNOpxdbiOM6bUZgs6AngWS8wlx7e0uw4juM4juM4OfA+zY7jOI7jOI6TAy80O47jOI7jOE4OvNDsOI7jOI7jODnwQrPjOI7jOI7j5MALzY7jOI7jOI6Tg/8Ht3PjtruMqDMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 864x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(1,3, figsize=(12,4))\n",
    "sns.kdeplot(dfShownImpressions, x=\"relevanceGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[0])\n",
    "sns.kdeplot(dfShownImpressions, x=\"diversityGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[1])\n",
    "sns.kdeplot(dfShownImpressions, x=\"noveltyGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-108-9ca31be4cd51>:2: UserWarning: The palette list has more values (10) than needed (3), which may not be intended.\n",
      "  sns.kdeplot(dfShownSelections, x=\"relevanceGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[0], linestyle='--', palette=sns.color_palette())\n",
      "<ipython-input-108-9ca31be4cd51>:3: UserWarning: The palette list has more values (10) than needed (3), which may not be intended.\n",
      "  sns.kdeplot(dfShownSelections, x=\"diversityGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[1], linestyle='--', palette=sns.color_palette())\n",
      "<ipython-input-108-9ca31be4cd51>:4: UserWarning: The palette list has more values (10) than needed (3), which may not be intended.\n",
      "  sns.kdeplot(dfShownSelections, x=\"noveltyGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[2], linestyle='--', palette=sns.color_palette())\n",
      "<ipython-input-108-9ca31be4cd51>:6: UserWarning: The palette list has more values (10) than needed (3), which may not be intended.\n",
      "  sns.kdeplot(dfShownImpressions, x=\"relevanceGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[0], palette=sns.color_palette(\"pastel\"))\n",
      "<ipython-input-108-9ca31be4cd51>:7: UserWarning: The palette list has more values (10) than needed (3), which may not be intended.\n",
      "  sns.kdeplot(dfShownImpressions, x=\"diversityGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[1], palette=sns.color_palette(\"pastel\"))\n",
      "<ipython-input-108-9ca31be4cd51>:8: UserWarning: The palette list has more values (10) than needed (3), which may not be intended.\n",
      "  sns.kdeplot(dfShownImpressions, x=\"noveltyGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[2], palette=sns.color_palette(\"pastel\"))\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='noveltyGain', ylabel='Density'>"
      ]
     },
     "execution_count": 108,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(1,3, figsize=(12,4))\n",
    "sns.kdeplot(dfShownSelections, x=\"relevanceGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[0], linestyle='--', palette=sns.color_palette())\n",
    "sns.kdeplot(dfShownSelections, x=\"diversityGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[1], linestyle='--', palette=sns.color_palette())\n",
    "sns.kdeplot(dfShownSelections, x=\"noveltyGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[2], linestyle='--', palette=sns.color_palette())\n",
    "\n",
    "sns.kdeplot(dfShownImpressions, x=\"relevanceGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[0], palette=sns.color_palette(\"pastel\"))\n",
    "sns.kdeplot(dfShownImpressions, x=\"diversityGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[1], palette=sns.color_palette(\"pastel\"))\n",
    "sns.kdeplot(dfShownImpressions, x=\"noveltyGain\", hue=\"algorithm\", common_norm=True, clip=(0,1), ax=ax[2], palette=sns.color_palette(\"pastel\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<pandas.core.groupby.generic.DataFrameGroupBy object at 0x000002CC55827820>"
      ]
     },
     "execution_count": 109,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfShownSelections.reset_index().groupby([\"userId\",\"algorithm\"])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Significance tests"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Results of Beta algorithm for impressions vs. selections marginal gains\n",
      "Relevance: 0.9799435591234501 0.9743499411907096 Ttest_indResult(statistic=4.086901666602345, pvalue=4.401027064632693e-05)\n",
      "Diversity: 0.25103503298516444 0.24595803698915003 Ttest_indResult(statistic=1.3487483243269816, pvalue=0.17744402534175055)\n",
      "Novelty: 0.6527021605598281 0.6348584868205321 Ttest_indResult(statistic=5.456226054961054, pvalue=4.9630429580719664e-08)\n"
     ]
    }
   ],
   "source": [
    "from scipy.stats import ttest_rel, ttest_ind\n",
    "print(\"Results of Beta algorithm for impressions vs. selections marginal gains\")\n",
    "print(\"Relevance:\",\n",
    "      dfShownImpressions.loc[dfShownImpressions.algorithm==\"BETA\"][\"relevanceGain\"].mean(),\n",
    "      dfShownSelections.loc[dfShownSelections.algorithm==\"BETA\"][\"relevanceGain\"].mean(),\n",
    "      ttest_ind(dfShownImpressions.loc[dfShownImpressions.algorithm==\"BETA\"][\"relevanceGain\"], dfShownSelections.loc[dfShownSelections.algorithm==\"BETA\"][\"relevanceGain\"]))\n",
    "\n",
    "print(\"Diversity:\",\n",
    "      dfShownImpressions.loc[dfShownImpressions.algorithm==\"BETA\"][\"diversityGain\"].mean(),\n",
    "      dfShownSelections.loc[dfShownSelections.algorithm==\"BETA\"][\"diversityGain\"].mean(),\n",
    "      ttest_ind(dfShownImpressions.loc[dfShownImpressions.algorithm==\"BETA\"][\"diversityGain\"], dfShownSelections.loc[dfShownSelections.algorithm==\"BETA\"][\"diversityGain\"]))\n",
    "\n",
    "print(\"Novelty:\",\n",
    "      dfShownImpressions.loc[dfShownImpressions.algorithm==\"BETA\"][\"noveltyGain\"].mean(),\n",
    "      dfShownSelections.loc[dfShownSelections.algorithm==\"BETA\"][\"noveltyGain\"].mean(),\n",
    "      ttest_ind(dfShownImpressions.loc[dfShownImpressions.algorithm==\"BETA\"][\"noveltyGain\"], dfShownSelections.loc[dfShownSelections.algorithm==\"BETA\"][\"noveltyGain\"]))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- for Beta, significantly lower values w.r.t. relevance and novelty, while no stat.sign. difference in diversity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Results of DELTA algorithm for impressions vs. selections marginal gains\n",
      "Relevance: 0.912635751173709 0.9428161896243292 Ttest_indResult(statistic=-9.819010998393434, pvalue=1.4421967485950992e-22)\n",
      "Diversity: 0.6593228169014084 0.5147926654740608 Ttest_indResult(statistic=11.972671709256096, pvalue=1.2801848279664223e-32)\n",
      "Novelty: 0.7895064788732395 0.7189723613595707 Ttest_indResult(statistic=12.759516791247188, pvalue=9.374765413409694e-37)\n"
     ]
    }
   ],
   "source": [
    "from scipy.stats import ttest_rel, ttest_ind\n",
    "print(\"Results of DELTA algorithm for impressions vs. selections marginal gains\")\n",
    "print(\"Relevance:\",\n",
    "      dfShownImpressions.loc[dfShownImpressions.algorithm==\"DELTA\"][\"relevanceGain\"].mean(),\n",
    "      dfShownSelections.loc[dfShownSelections.algorithm==\"DELTA\"][\"relevanceGain\"].mean(),\n",
    "      ttest_ind(dfShownImpressions.loc[dfShownImpressions.algorithm==\"DELTA\"][\"relevanceGain\"], dfShownSelections.loc[dfShownSelections.algorithm==\"DELTA\"][\"relevanceGain\"]))\n",
    "\n",
    "print(\"Diversity:\",\n",
    "      dfShownImpressions.loc[dfShownImpressions.algorithm==\"DELTA\"][\"diversityGain\"].mean(),\n",
    "      dfShownSelections.loc[dfShownSelections.algorithm==\"DELTA\"][\"diversityGain\"].mean(),\n",
    "      ttest_ind(dfShownImpressions.loc[dfShownImpressions.algorithm==\"DELTA\"][\"diversityGain\"], dfShownSelections.loc[dfShownSelections.algorithm==\"DELTA\"][\"diversityGain\"]))\n",
    "\n",
    "print(\"Novelty:\",\n",
    "      dfShownImpressions.loc[dfShownImpressions.algorithm==\"DELTA\"][\"noveltyGain\"].mean(),\n",
    "      dfShownSelections.loc[dfShownSelections.algorithm==\"DELTA\"][\"noveltyGain\"].mean(),\n",
    "      ttest_ind(dfShownImpressions.loc[dfShownImpressions.algorithm==\"DELTA\"][\"noveltyGain\"], dfShownSelections.loc[dfShownSelections.algorithm==\"DELTA\"][\"noveltyGain\"]))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Results of GAMMA algorithm for impressions vs. selections marginal gains\n",
      "Relevance: 0.8748875529411765 0.9098481481481481 Ttest_indResult(statistic=-8.319382487409356, pvalue=1.1256289311719197e-16)\n",
      "Diversity: 0.7872631999999999 0.6889143209876544 Ttest_indResult(statistic=7.638281158178592, pvalue=2.6162728510242245e-14)\n",
      "Novelty: 0.8492407764705882 0.8161576543209877 Ttest_indResult(statistic=8.481784489581264, pvalue=2.877366487523007e-17)\n"
     ]
    }
   ],
   "source": [
    "from scipy.stats import ttest_rel, ttest_ind\n",
    "print(\"Results of GAMMA algorithm for impressions vs. selections marginal gains\")\n",
    "print(\"Relevance:\",\n",
    "      dfShownImpressions.loc[dfShownImpressions.algorithm==\"GAMMA\"][\"relevanceGain\"].mean(),\n",
    "      dfShownSelections.loc[dfShownSelections.algorithm==\"GAMMA\"][\"relevanceGain\"].mean(),\n",
    "      ttest_ind(dfShownImpressions.loc[dfShownImpressions.algorithm==\"GAMMA\"][\"relevanceGain\"], dfShownSelections.loc[dfShownSelections.algorithm==\"GAMMA\"][\"relevanceGain\"]))\n",
    "\n",
    "print(\"Diversity:\",\n",
    "      dfShownImpressions.loc[dfShownImpressions.algorithm==\"GAMMA\"][\"diversityGain\"].mean(),\n",
    "      dfShownSelections.loc[dfShownSelections.algorithm==\"GAMMA\"][\"diversityGain\"].mean(),\n",
    "      ttest_ind(dfShownImpressions.loc[dfShownImpressions.algorithm==\"GAMMA\"][\"diversityGain\"], dfShownSelections.loc[dfShownSelections.algorithm==\"GAMMA\"][\"diversityGain\"]))\n",
    "\n",
    "print(\"Novelty:\",\n",
    "      dfShownImpressions.loc[dfShownImpressions.algorithm==\"GAMMA\"][\"noveltyGain\"].mean(),\n",
    "      dfShownSelections.loc[dfShownSelections.algorithm==\"GAMMA\"][\"noveltyGain\"].mean(),\n",
    "      ttest_ind(dfShownImpressions.loc[dfShownImpressions.algorithm==\"GAMMA\"][\"noveltyGain\"], dfShownSelections.loc[dfShownSelections.algorithm==\"GAMMA\"][\"noveltyGain\"]))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- for both GAMMA and Delta, significantly higher values w.r.t. relevance, while lower values w.r.t. diversity and novelty"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Checking on the rank positions of selected items"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='rank', ylabel='count'>"
      ]
     },
     "execution_count": 113,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.countplot(dfSelections, x=\"rank\", hue=\"algorithm\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='rank', ylabel='count'>"
      ]
     },
     "execution_count": 114,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.countplot(dfSelections, x=\"rank\", hue=\"session\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- overall, fairly stable volume of selections per rank for all types of algorithms; seemingly more substantial drop in the first iteration than in the subsequent ones\n",
    "- can be an artefact of the lack of choices in the later sessions"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Novelty and Diversity calculations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 133,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Objectives / metrics\n",
    "# Objectives / metrics\n",
    "import functools\n",
    "from sklearn.preprocessing import MultiLabelBinarizer, QuantileTransformer, label_binarize\n",
    "\n",
    "rating_matrix = np.load(\"rating_matrix_backup.npy\")\n",
    "movies_info_df = pd.read_csv(\"movies_df_backup.csv\")\n",
    "movies_info_df.year = movies_info_df.year.astype(int)\n",
    "movies_info_df = movies_info_df.set_index(\"movieId\")\n",
    "similarity_matrix = np.load(\"similarity_matrix_backup.npy\")\n",
    "distance_matrix = 1.0 - similarity_matrix\n",
    "ratings = pd.read_csv(\"data/ratings.csv\")\n",
    "indexedRatings = ratings.set_index([\"userId\", \"session\",\"movieId\"])\n",
    "\n",
    "with open(\"movie_index_to_id.pckl\", \"rb\") as f:\n",
    "    movie_index_to_id = pickle.load(f)\n",
    "\n",
    "    \n",
    "#@functools.cache\n",
    "def get_all_genres():\n",
    "    all_genres = set()\n",
    "    for row in movies_info_df.genres.unique():\n",
    "        genres = row.split(\"|\")\n",
    "        all_genres = all_genres.union(genres)\n",
    "    return all_genres\n",
    "\n",
    "# !!!!!!!!!!!!\n",
    "# Multigenre means that multiple genres assigned to a single movie are treated as a single genre\n",
    "\n",
    "#@functools.cache\n",
    "def get_all_multi_genres():\n",
    "    return movies_info_df.genres.unique()\n",
    "\n",
    "# Recall@K\n",
    "# Rec_list is the list with recommendations\n",
    "# All user selections are user selections\n",
    "def recall(rec_list, all_user_selections):\n",
    "    rec_list_correct = [x for x in rec_list if x in all_user_selections]\n",
    "    if min(len(all_user_selections), len(rec_list)) == 0:\n",
    "        return 0.0\n",
    "    return len(rec_list_correct) / min(len(all_user_selections), len(rec_list))\n",
    "\n",
    "# Return all genres that given movie has\n",
    "def get_item_genres(item_index):\n",
    "    \n",
    "    item_id = movie_index_to_id[item_index]\n",
    "    genres = movies_info_df.loc[item_id].genres.split(\"|\")\n",
    "    return genres\n",
    "\n",
    "def get_item_multi_genres(item_index):\n",
    "    item_id = movie_index_to_id[item_index]\n",
    "    return movies_info_df.loc[item_id].genres\n",
    "\n",
    "# Return all genres that all movies in the recommendation list have altogether (union over their genres)\n",
    "def get_list_genres(rec_list, get_item_genres_f):\n",
    "    all_genres = set()\n",
    "    for item in rec_list:\n",
    "        all_genres = all_genres.union(get_item_genres_f(item))\n",
    "    return all_genres\n",
    "\n",
    "def topic_coverage(rec_list, get_item_genres_f, get_all_genres_f):\n",
    "    rec_list_genres = get_list_genres(rec_list, get_item_genres_f)\n",
    "\n",
    "    return len(rec_list_genres) / len(get_all_genres_f())\n",
    "\n",
    "def collaborative_diversity(item_a, item_b):\n",
    "    if item_b is None:\n",
    "        return distance_matrix[item_a].sum() / (distance_matrix.shape[0] - 1)\n",
    "    return distance_matrix[item_a, item_b]\n",
    "\n",
    "def content_based_diversity(item_a, item_b):\n",
    "    if item_b is None:\n",
    "        return 0.0\n",
    "    inpt = [list(get_item_genres(item_a)), list(get_item_genres(item_b))]\n",
    "    res = binarizer.fit_transform(inpt)\n",
    "    cos_sim = (cosine_similarity(res[0], res[1]) + 1) / 2 # Convert from [-1, 1] to [0, 1]\n",
    "    return 1 - cos_sim # Convert to distance\n",
    "\n",
    "\n",
    "def content_based_diversity_multigenre(item_a, item_b):\n",
    "    if item_b is None:\n",
    "        return 0.0    \n",
    "    res = label_binarize([get_item_multi_genres(item_a), get_item_multi_genres(item_b)], classes=get_all_multi_genres())\n",
    "    cos_sim = (cosine_similarity(res[0], res[1]) + 1) / 2 # Convert from [-1, 1] to [0, 1]\n",
    "    return 1 - cos_sim # Convert to distance\n",
    "\n",
    "def inverse_popularity(item):\n",
    "    return (-1 * (np.sum(rating_matrix > 0.0, axis=0) / rating_matrix.shape[0]))[item]\n",
    "    \n",
    "def get_item_year(item):\n",
    "    item_id = movie_index_to_id[item]\n",
    "    return movies_info_df.loc[item_id].year\n",
    "    \n",
    "def temporal_novelty(items):\n",
    "    x = year_cdf.transform(np.array([get_item_year(item) for item in items]).reshape(-1, 1))\n",
    "    return sum(x) / len(x)\n",
    "    \n",
    "def cosine_similarity(x, y):\n",
    "    return np.dot(x, y) / (np.linalg.norm(x) * np.linalg.norm(y))\n",
    "\n",
    "def get_mean_relevance(rec_list, user, session):\n",
    "    idx = list(zip([user]*len(rec_list),[session]*len(rec_list),rec_list))\n",
    "    idxValidity = [i in indexedRatings.index for i in idx]\n",
    "    idx = np.array(idx)[idxValidity].tolist()\n",
    "    \n",
    "    return indexedRatings.loc[idx,\"rawRating\"].mean()\n",
    "\n",
    "def list_novelty(rec_list, nov_func):\n",
    "    assert len(rec_list) > 0\n",
    "    \n",
    "    n = len(rec_list)\n",
    "    nov = 0    \n",
    "    for i in range(n):\n",
    "        nov += nov_func(rec_list[i])\n",
    "    return nov / n\n",
    "    \n",
    "def intra_list_diversity(rec_list, div_func):\n",
    "    assert len(rec_list) > 0\n",
    "    n = len(rec_list)\n",
    "    div = 0\n",
    "    \n",
    "    if n == 1:\n",
    "        return div_func(rec_list[0], None) # Overload to calculate mean diversity of an item\n",
    "    \n",
    "    for i in range(n):\n",
    "        for j in range(i): \n",
    "            div += div_func(rec_list[i], rec_list[j])\n",
    "    return div / ((n - 1) * n / 2)\n",
    "\n",
    "year_cdf = QuantileTransformer().fit(movies_info_df.year.values.reshape(-1, 1))\n",
    "binarizer = MultiLabelBinarizer(classes=list(get_all_genres()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-145-4ba94a55c167>:2: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  dfShownImpressions[\"movieId\"] = dfShownImpressions[\"movieId\"].astype(int)\n"
     ]
    }
   ],
   "source": [
    "#takes couple minutes to calculate\n",
    "dfShownImpressions[\"movieId\"] = dfShownImpressions[\"movieId\"].astype(int)\n",
    "\n",
    "dfGroupedImpressions = dfShownImpressions.groupby([\"userId\",\"session\",\"algorithm\"])[\"movieId\"].apply(list).reset_index()\n",
    "collDiv = []\n",
    "cbDiv = []\n",
    "cbDivMG = []\n",
    "intNov = []\n",
    "tempNov = []\n",
    "for idx, row in dfGroupedImpressions.iterrows():\n",
    "    collDiv.append(intra_list_diversity(row[\"movieId\"],collaborative_diversity))\n",
    "    cbDiv.append(intra_list_diversity(row[\"movieId\"],content_based_diversity))\n",
    "    cbDivMG.append(intra_list_diversity(row[\"movieId\"],content_based_diversity_multigenre))\n",
    "    intNov.append(list_novelty(row[\"movieId\"],inverse_popularity))\n",
    "    tempNov.append(temporal_novelty(row[\"movieId\"])[0])\n",
    "    \n",
    "dfGroupedImpressions[\"collDiv\"] = collDiv\n",
    "dfGroupedImpressions[\"cbDiv\"] = cbDiv\n",
    "dfGroupedImpressions[\"intNov\"] = intNov\n",
    "dfGroupedImpressions[\"tempNov\"] = tempNov\n",
    "dfGroupedImpressions[\"cbDivMG\"] = cbDivMG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>userId</th>\n",
       "      <th>session</th>\n",
       "      <th>algorithm</th>\n",
       "      <th>movieId</th>\n",
       "      <th>collDiv</th>\n",
       "      <th>cbDiv</th>\n",
       "      <th>intNov</th>\n",
       "      <th>tempNov</th>\n",
       "      <th>cbDivMG</th>\n",
       "      <th>relevance</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>60</td>\n",
       "      <td>1</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1595, 1489, 1423, 1359, 1339, 1455, 1860, 145...</td>\n",
       "      <td>0.890129</td>\n",
       "      <td>0.169690</td>\n",
       "      <td>-0.027569</td>\n",
       "      <td>0.838739</td>\n",
       "      <td>0.322222</td>\n",
       "      <td>1.548370</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>60</td>\n",
       "      <td>1</td>\n",
       "      <td>GAMMA</td>\n",
       "      <td>[1856, 1793, 1816, 1720, 1833, 1292, 1339, 148...</td>\n",
       "      <td>0.969161</td>\n",
       "      <td>0.233497</td>\n",
       "      <td>-0.003800</td>\n",
       "      <td>0.888288</td>\n",
       "      <td>0.333333</td>\n",
       "      <td>1.390141</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>60</td>\n",
       "      <td>2</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1756, 1702, 1434, 1726, 1573, 1494, 1428, 162...</td>\n",
       "      <td>0.914607</td>\n",
       "      <td>0.391049</td>\n",
       "      <td>-0.008679</td>\n",
       "      <td>0.900901</td>\n",
       "      <td>0.477778</td>\n",
       "      <td>2.008837</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>60</td>\n",
       "      <td>2</td>\n",
       "      <td>GAMMA</td>\n",
       "      <td>[1701, 1756, 1703, 1769, 1616, 1633, 1555, 161...</td>\n",
       "      <td>0.998568</td>\n",
       "      <td>0.316272</td>\n",
       "      <td>-0.000848</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.355556</td>\n",
       "      <td>1.319438</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>60</td>\n",
       "      <td>3</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1715, 1885, 1797, 1402, 1497, 1454, 1676, 171...</td>\n",
       "      <td>0.911371</td>\n",
       "      <td>0.415268</td>\n",
       "      <td>-0.007589</td>\n",
       "      <td>0.888288</td>\n",
       "      <td>0.488889</td>\n",
       "      <td>1.976296</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1691</th>\n",
       "      <td>185</td>\n",
       "      <td>6</td>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1827, 1713, 1553, 1790, 1610, 1617, 1768, 173...</td>\n",
       "      <td>0.994839</td>\n",
       "      <td>0.395479</td>\n",
       "      <td>-0.000705</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.488889</td>\n",
       "      <td>0.762308</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1692</th>\n",
       "      <td>185</td>\n",
       "      <td>7</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1226, 1107, 1511, 1304, 1166, 1216, 1108, 665...</td>\n",
       "      <td>0.897384</td>\n",
       "      <td>0.348503</td>\n",
       "      <td>-0.021247</td>\n",
       "      <td>0.616216</td>\n",
       "      <td>0.477778</td>\n",
       "      <td>1.678634</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1693</th>\n",
       "      <td>185</td>\n",
       "      <td>7</td>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1759, 1511, 1434, 1647, 1620, 1320, 1824, 182...</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.373505</td>\n",
       "      <td>-0.001608</td>\n",
       "      <td>0.919369</td>\n",
       "      <td>0.488889</td>\n",
       "      <td>0.698755</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1694</th>\n",
       "      <td>185</td>\n",
       "      <td>8</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1163, 1342, 258, 1326, 1106, 1386, 1084, 679,...</td>\n",
       "      <td>0.854123</td>\n",
       "      <td>0.369580</td>\n",
       "      <td>-0.035246</td>\n",
       "      <td>0.538739</td>\n",
       "      <td>0.500000</td>\n",
       "      <td>1.579908</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1695</th>\n",
       "      <td>185</td>\n",
       "      <td>8</td>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1581, 1734, 1556, 1605, 1930, 1274, 1580, 160...</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.398582</td>\n",
       "      <td>-0.001806</td>\n",
       "      <td>0.962913</td>\n",
       "      <td>0.488889</td>\n",
       "      <td>0.841727</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1696 rows × 10 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      userId  session algorithm  \\\n",
       "0         60        1      BETA   \n",
       "1         60        1     GAMMA   \n",
       "2         60        2      BETA   \n",
       "3         60        2     GAMMA   \n",
       "4         60        3      BETA   \n",
       "...      ...      ...       ...   \n",
       "1691     185        6     DELTA   \n",
       "1692     185        7      BETA   \n",
       "1693     185        7     DELTA   \n",
       "1694     185        8      BETA   \n",
       "1695     185        8     DELTA   \n",
       "\n",
       "                                                movieId   collDiv     cbDiv  \\\n",
       "0     [1595, 1489, 1423, 1359, 1339, 1455, 1860, 145...  0.890129  0.169690   \n",
       "1     [1856, 1793, 1816, 1720, 1833, 1292, 1339, 148...  0.969161  0.233497   \n",
       "2     [1756, 1702, 1434, 1726, 1573, 1494, 1428, 162...  0.914607  0.391049   \n",
       "3     [1701, 1756, 1703, 1769, 1616, 1633, 1555, 161...  0.998568  0.316272   \n",
       "4     [1715, 1885, 1797, 1402, 1497, 1454, 1676, 171...  0.911371  0.415268   \n",
       "...                                                 ...       ...       ...   \n",
       "1691  [1827, 1713, 1553, 1790, 1610, 1617, 1768, 173...  0.994839  0.395479   \n",
       "1692  [1226, 1107, 1511, 1304, 1166, 1216, 1108, 665...  0.897384  0.348503   \n",
       "1693  [1759, 1511, 1434, 1647, 1620, 1320, 1824, 182...  1.000000  0.373505   \n",
       "1694  [1163, 1342, 258, 1326, 1106, 1386, 1084, 679,...  0.854123  0.369580   \n",
       "1695  [1581, 1734, 1556, 1605, 1930, 1274, 1580, 160...  1.000000  0.398582   \n",
       "\n",
       "        intNov   tempNov   cbDivMG  relevance  \n",
       "0    -0.027569  0.838739  0.322222   1.548370  \n",
       "1    -0.003800  0.888288  0.333333   1.390141  \n",
       "2    -0.008679  0.900901  0.477778   2.008837  \n",
       "3    -0.000848  1.000000  0.355556   1.319438  \n",
       "4    -0.007589  0.888288  0.488889   1.976296  \n",
       "...        ...       ...       ...        ...  \n",
       "1691 -0.000705  1.000000  0.488889   0.762308  \n",
       "1692 -0.021247  0.616216  0.477778   1.678634  \n",
       "1693 -0.001608  0.919369  0.488889   0.698755  \n",
       "1694 -0.035246  0.538739  0.500000   1.579908  \n",
       "1695 -0.001806  0.962913  0.488889   0.841727  \n",
       "\n",
       "[1696 rows x 10 columns]"
      ]
     },
     "execution_count": 146,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "relevance = []\n",
    "for idx, row in dfGroupedImpressions.iterrows():\n",
    "    relevance.append(get_mean_relevance(row[\"movieId\"],row[\"userId\"],row[\"session\"]))   \n",
    "dfGroupedImpressions[\"relevance\"] = relevance\n",
    "\n",
    "dfGroupedImpressions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>userId</th>\n",
       "      <th>session</th>\n",
       "      <th>algorithm</th>\n",
       "      <th>movieId</th>\n",
       "      <th>collDiv</th>\n",
       "      <th>cbDiv</th>\n",
       "      <th>intNov</th>\n",
       "      <th>tempNov</th>\n",
       "      <th>cbDivMG</th>\n",
       "      <th>relevance</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>60</td>\n",
       "      <td>1</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1595, 1489, 1423, 1359, 1339, 1455, 1860, 145...</td>\n",
       "      <td>0.890129</td>\n",
       "      <td>0.169690</td>\n",
       "      <td>-0.027569</td>\n",
       "      <td>0.838739</td>\n",
       "      <td>0.322222</td>\n",
       "      <td>1.548370</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>60</td>\n",
       "      <td>1</td>\n",
       "      <td>GAMMA</td>\n",
       "      <td>[1856, 1793, 1816, 1720, 1833, 1292, 1339, 148...</td>\n",
       "      <td>0.969161</td>\n",
       "      <td>0.233497</td>\n",
       "      <td>-0.003800</td>\n",
       "      <td>0.888288</td>\n",
       "      <td>0.333333</td>\n",
       "      <td>1.390141</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>60</td>\n",
       "      <td>2</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1756, 1702, 1434, 1726, 1573, 1494, 1428, 162...</td>\n",
       "      <td>0.914607</td>\n",
       "      <td>0.391049</td>\n",
       "      <td>-0.008679</td>\n",
       "      <td>0.900901</td>\n",
       "      <td>0.477778</td>\n",
       "      <td>2.008837</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>60</td>\n",
       "      <td>2</td>\n",
       "      <td>GAMMA</td>\n",
       "      <td>[1701, 1756, 1703, 1769, 1616, 1633, 1555, 161...</td>\n",
       "      <td>0.998568</td>\n",
       "      <td>0.316272</td>\n",
       "      <td>-0.000848</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.355556</td>\n",
       "      <td>1.319438</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>60</td>\n",
       "      <td>3</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1715, 1885, 1797, 1402, 1497, 1454, 1676, 171...</td>\n",
       "      <td>0.911371</td>\n",
       "      <td>0.415268</td>\n",
       "      <td>-0.007589</td>\n",
       "      <td>0.888288</td>\n",
       "      <td>0.488889</td>\n",
       "      <td>1.976296</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1691</th>\n",
       "      <td>185</td>\n",
       "      <td>6</td>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1827, 1713, 1553, 1790, 1610, 1617, 1768, 173...</td>\n",
       "      <td>0.994839</td>\n",
       "      <td>0.395479</td>\n",
       "      <td>-0.000705</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.488889</td>\n",
       "      <td>0.762308</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1692</th>\n",
       "      <td>185</td>\n",
       "      <td>7</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1226, 1107, 1511, 1304, 1166, 1216, 1108, 665...</td>\n",
       "      <td>0.897384</td>\n",
       "      <td>0.348503</td>\n",
       "      <td>-0.021247</td>\n",
       "      <td>0.616216</td>\n",
       "      <td>0.477778</td>\n",
       "      <td>1.678634</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1693</th>\n",
       "      <td>185</td>\n",
       "      <td>7</td>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1759, 1511, 1434, 1647, 1620, 1320, 1824, 182...</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.373505</td>\n",
       "      <td>-0.001608</td>\n",
       "      <td>0.919369</td>\n",
       "      <td>0.488889</td>\n",
       "      <td>0.698755</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1694</th>\n",
       "      <td>185</td>\n",
       "      <td>8</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1163, 1342, 258, 1326, 1106, 1386, 1084, 679,...</td>\n",
       "      <td>0.854123</td>\n",
       "      <td>0.369580</td>\n",
       "      <td>-0.035246</td>\n",
       "      <td>0.538739</td>\n",
       "      <td>0.500000</td>\n",
       "      <td>1.579908</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1695</th>\n",
       "      <td>185</td>\n",
       "      <td>8</td>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1581, 1734, 1556, 1605, 1930, 1274, 1580, 160...</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.398582</td>\n",
       "      <td>-0.001806</td>\n",
       "      <td>0.962913</td>\n",
       "      <td>0.488889</td>\n",
       "      <td>0.841727</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1696 rows × 10 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      userId  session algorithm  \\\n",
       "0         60        1      BETA   \n",
       "1         60        1     GAMMA   \n",
       "2         60        2      BETA   \n",
       "3         60        2     GAMMA   \n",
       "4         60        3      BETA   \n",
       "...      ...      ...       ...   \n",
       "1691     185        6     DELTA   \n",
       "1692     185        7      BETA   \n",
       "1693     185        7     DELTA   \n",
       "1694     185        8      BETA   \n",
       "1695     185        8     DELTA   \n",
       "\n",
       "                                                movieId   collDiv     cbDiv  \\\n",
       "0     [1595, 1489, 1423, 1359, 1339, 1455, 1860, 145...  0.890129  0.169690   \n",
       "1     [1856, 1793, 1816, 1720, 1833, 1292, 1339, 148...  0.969161  0.233497   \n",
       "2     [1756, 1702, 1434, 1726, 1573, 1494, 1428, 162...  0.914607  0.391049   \n",
       "3     [1701, 1756, 1703, 1769, 1616, 1633, 1555, 161...  0.998568  0.316272   \n",
       "4     [1715, 1885, 1797, 1402, 1497, 1454, 1676, 171...  0.911371  0.415268   \n",
       "...                                                 ...       ...       ...   \n",
       "1691  [1827, 1713, 1553, 1790, 1610, 1617, 1768, 173...  0.994839  0.395479   \n",
       "1692  [1226, 1107, 1511, 1304, 1166, 1216, 1108, 665...  0.897384  0.348503   \n",
       "1693  [1759, 1511, 1434, 1647, 1620, 1320, 1824, 182...  1.000000  0.373505   \n",
       "1694  [1163, 1342, 258, 1326, 1106, 1386, 1084, 679,...  0.854123  0.369580   \n",
       "1695  [1581, 1734, 1556, 1605, 1930, 1274, 1580, 160...  1.000000  0.398582   \n",
       "\n",
       "        intNov   tempNov   cbDivMG  relevance  \n",
       "0    -0.027569  0.838739  0.322222   1.548370  \n",
       "1    -0.003800  0.888288  0.333333   1.390141  \n",
       "2    -0.008679  0.900901  0.477778   2.008837  \n",
       "3    -0.000848  1.000000  0.355556   1.319438  \n",
       "4    -0.007589  0.888288  0.488889   1.976296  \n",
       "...        ...       ...       ...        ...  \n",
       "1691 -0.000705  1.000000  0.488889   0.762308  \n",
       "1692 -0.021247  0.616216  0.477778   1.678634  \n",
       "1693 -0.001608  0.919369  0.488889   0.698755  \n",
       "1694 -0.035246  0.538739  0.500000   1.579908  \n",
       "1695 -0.001806  0.962913  0.488889   0.841727  \n",
       "\n",
       "[1696 rows x 10 columns]"
      ]
     },
     "execution_count": 147,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfGroupedImpressions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x504 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(2,3, figsize=(12,7))\n",
    "sns.barplot(dfGroupedImpressions, x=\"session\", y=\"collDiv\", hue=\"algorithm\", ax=ax[0,0])\n",
    "sns.barplot(dfGroupedImpressions, x=\"session\", y=\"cbDiv\", hue=\"algorithm\", ax=ax[0,1])\n",
    "sns.barplot(dfGroupedImpressions, x=\"session\", y=\"cbDivMG\", hue=\"algorithm\", ax=ax[0,2])\n",
    "\n",
    "sns.barplot(dfGroupedImpressions, x=\"session\", y=\"intNov\", hue=\"algorithm\", ax=ax[1,0])\n",
    "sns.barplot(dfGroupedImpressions, x=\"session\", y=\"tempNov\", hue=\"algorithm\", ax=ax[1,1])\n",
    "sns.barplot(dfGroupedImpressions, x=\"session\", y=\"relevance\", hue=\"algorithm\", ax=ax[1,2])\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfShownSelections = dfShownSelections.reset_index()\n",
    "dfShownSelections[\"movieId\"] = dfShownSelections[\"movieId\"].astype(int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [],
   "source": [
    "#takes couple minutes to calculate\n",
    "dfGroupedSelections = dfShownSelections.groupby([\"userId\",\"session\",\"algorithm\"])[\"movieId\"].apply(list).reset_index()\n",
    "collDiv = []\n",
    "cbDiv = []\n",
    "cbDivMG = []\n",
    "intNov = []\n",
    "tempNov = []\n",
    "for idx, row in dfGroupedSelections.iterrows():\n",
    "    collDiv.append(intra_list_diversity(row[\"movieId\"],collaborative_diversity))\n",
    "    cbDiv.append(intra_list_diversity(row[\"movieId\"],content_based_diversity))\n",
    "    cbDivMG.append(intra_list_diversity(row[\"movieId\"],content_based_diversity_multigenre))\n",
    "    intNov.append(list_novelty(row[\"movieId\"],inverse_popularity))\n",
    "    tempNov.append(temporal_novelty(row[\"movieId\"])[0])\n",
    "    \n",
    "dfGroupedSelections[\"collDiv\"] = collDiv\n",
    "dfGroupedSelections[\"cbDiv\"] = cbDiv\n",
    "dfGroupedSelections[\"intNov\"] = intNov\n",
    "dfGroupedSelections[\"tempNov\"] = tempNov\n",
    "dfGroupedSelections[\"cbDivMG\"] = cbDivMG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfGroupedSelections[\"numSelected\"] = list(map(len,dfGroupedSelections.movieId))\n",
    "relevance = []\n",
    "for idx, row in dfGroupedSelections.iterrows():\n",
    "    relevance.append(get_mean_relevance(row[\"movieId\"],row[\"userId\"],row[\"session\"]))   \n",
    "dfGroupedSelections[\"relevance\"] = relevance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>userId</th>\n",
       "      <th>session</th>\n",
       "      <th>algorithm</th>\n",
       "      <th>movieId</th>\n",
       "      <th>collDiv</th>\n",
       "      <th>cbDiv</th>\n",
       "      <th>intNov</th>\n",
       "      <th>tempNov</th>\n",
       "      <th>cbDivMG</th>\n",
       "      <th>numSelected</th>\n",
       "      <th>relevance</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>60</td>\n",
       "      <td>1</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1339, 1489, 1595, 1793]</td>\n",
       "      <td>0.917670</td>\n",
       "      <td>0.073223</td>\n",
       "      <td>-0.018284</td>\n",
       "      <td>0.860360</td>\n",
       "      <td>0.25</td>\n",
       "      <td>4</td>\n",
       "      <td>1.568102</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>60</td>\n",
       "      <td>1</td>\n",
       "      <td>GAMMA</td>\n",
       "      <td>[1339, 1793, 1816, 1856]</td>\n",
       "      <td>0.940372</td>\n",
       "      <td>0.250000</td>\n",
       "      <td>-0.003277</td>\n",
       "      <td>0.922297</td>\n",
       "      <td>0.25</td>\n",
       "      <td>4</td>\n",
       "      <td>1.479522</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>60</td>\n",
       "      <td>2</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1428, 1434, 1479, 1573]</td>\n",
       "      <td>0.921123</td>\n",
       "      <td>0.399408</td>\n",
       "      <td>-0.010216</td>\n",
       "      <td>0.814189</td>\n",
       "      <td>0.50</td>\n",
       "      <td>4</td>\n",
       "      <td>1.997427</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>60</td>\n",
       "      <td>2</td>\n",
       "      <td>GAMMA</td>\n",
       "      <td>[1703]</td>\n",
       "      <td>0.981751</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.001762</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.00</td>\n",
       "      <td>1</td>\n",
       "      <td>1.848575</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>60</td>\n",
       "      <td>3</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1402, 1497, 1676]</td>\n",
       "      <td>0.885433</td>\n",
       "      <td>0.500000</td>\n",
       "      <td>-0.008187</td>\n",
       "      <td>0.813814</td>\n",
       "      <td>0.50</td>\n",
       "      <td>3</td>\n",
       "      <td>1.966456</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1445</th>\n",
       "      <td>185</td>\n",
       "      <td>6</td>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1610, 1617, 1790, 1827]</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.399408</td>\n",
       "      <td>-0.000303</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.50</td>\n",
       "      <td>4</td>\n",
       "      <td>0.632405</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1446</th>\n",
       "      <td>185</td>\n",
       "      <td>7</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1107, 1108]</td>\n",
       "      <td>0.818583</td>\n",
       "      <td>0.295876</td>\n",
       "      <td>-0.025884</td>\n",
       "      <td>0.603103</td>\n",
       "      <td>0.50</td>\n",
       "      <td>2</td>\n",
       "      <td>1.694264</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1447</th>\n",
       "      <td>185</td>\n",
       "      <td>7</td>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1434, 1821]</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.146447</td>\n",
       "      <td>-0.002093</td>\n",
       "      <td>0.876126</td>\n",
       "      <td>0.50</td>\n",
       "      <td>2</td>\n",
       "      <td>0.928515</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1448</th>\n",
       "      <td>185</td>\n",
       "      <td>8</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1300]</td>\n",
       "      <td>0.937712</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.028197</td>\n",
       "      <td>0.689189</td>\n",
       "      <td>0.00</td>\n",
       "      <td>1</td>\n",
       "      <td>1.540040</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1449</th>\n",
       "      <td>185</td>\n",
       "      <td>8</td>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1274, 1556, 1605]</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.500000</td>\n",
       "      <td>-0.004406</td>\n",
       "      <td>0.876376</td>\n",
       "      <td>0.50</td>\n",
       "      <td>3</td>\n",
       "      <td>1.113866</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1450 rows × 11 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      userId  session algorithm                   movieId   collDiv     cbDiv  \\\n",
       "0         60        1      BETA  [1339, 1489, 1595, 1793]  0.917670  0.073223   \n",
       "1         60        1     GAMMA  [1339, 1793, 1816, 1856]  0.940372  0.250000   \n",
       "2         60        2      BETA  [1428, 1434, 1479, 1573]  0.921123  0.399408   \n",
       "3         60        2     GAMMA                    [1703]  0.981751  0.000000   \n",
       "4         60        3      BETA        [1402, 1497, 1676]  0.885433  0.500000   \n",
       "...      ...      ...       ...                       ...       ...       ...   \n",
       "1445     185        6     DELTA  [1610, 1617, 1790, 1827]  1.000000  0.399408   \n",
       "1446     185        7      BETA              [1107, 1108]  0.818583  0.295876   \n",
       "1447     185        7     DELTA              [1434, 1821]  1.000000  0.146447   \n",
       "1448     185        8      BETA                    [1300]  0.937712  0.000000   \n",
       "1449     185        8     DELTA        [1274, 1556, 1605]  1.000000  0.500000   \n",
       "\n",
       "        intNov   tempNov  cbDivMG  numSelected  relevance  \n",
       "0    -0.018284  0.860360     0.25            4   1.568102  \n",
       "1    -0.003277  0.922297     0.25            4   1.479522  \n",
       "2    -0.010216  0.814189     0.50            4   1.997427  \n",
       "3    -0.001762  1.000000     0.00            1   1.848575  \n",
       "4    -0.008187  0.813814     0.50            3   1.966456  \n",
       "...        ...       ...      ...          ...        ...  \n",
       "1445 -0.000303  1.000000     0.50            4   0.632405  \n",
       "1446 -0.025884  0.603103     0.50            2   1.694264  \n",
       "1447 -0.002093  0.876126     0.50            2   0.928515  \n",
       "1448 -0.028197  0.689189     0.00            1   1.540040  \n",
       "1449 -0.004406  0.876376     0.50            3   1.113866  \n",
       "\n",
       "[1450 rows x 11 columns]"
      ]
     },
     "execution_count": 138,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfGroupedSelections"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x504 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(2,3, figsize=(12,7))\n",
    "sns.barplot(dfGroupedSelections.loc[dfGroupedSelections.numSelected>1], x=\"session\", y=\"collDiv\", hue=\"algorithm\", ax=ax[0,0])\n",
    "sns.barplot(dfGroupedSelections.loc[dfGroupedSelections.numSelected>1], x=\"session\", y=\"cbDiv\", hue=\"algorithm\", ax=ax[0,1])\n",
    "sns.barplot(dfGroupedSelections.loc[dfGroupedSelections.numSelected>1], x=\"session\", y=\"cbDivMG\", hue=\"algorithm\", ax=ax[0,2])\n",
    "\n",
    "sns.barplot(dfGroupedSelections, x=\"session\", y=\"intNov\", hue=\"algorithm\", ax=ax[1,0])\n",
    "sns.barplot(dfGroupedSelections, x=\"session\", y=\"tempNov\", hue=\"algorithm\", ax=ax[1,1])\n",
    "sns.barplot(dfGroupedSelections, x=\"session\", y=\"relevance\", hue=\"algorithm\", ax=ax[1,2])\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "session\n",
       "1    1.753230\n",
       "2    1.842853\n",
       "3    1.758916\n",
       "4    1.689236\n",
       "5    1.641354\n",
       "6    1.584286\n",
       "7    1.533224\n",
       "8    1.477102\n",
       "Name: relevance, dtype: float64"
      ]
     },
     "execution_count": 152,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfGroupedSelections.loc[dfGroupedSelections.algorithm == \"BETA\"].groupby(\"session\")[\"relevance\"].mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "session\n",
       "1    1.744050\n",
       "2    1.827505\n",
       "3    1.744047\n",
       "4    1.682510\n",
       "5    1.620734\n",
       "6    1.567490\n",
       "7    1.517151\n",
       "8    1.469974\n",
       "Name: relevance, dtype: float64"
      ]
     },
     "execution_count": 153,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfGroupedImpressions.loc[dfGroupedImpressions.algorithm == \"BETA\"].groupby(\"session\")[\"relevance\"].mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-156-07994effca1f>:1: UserWarning: Ignoring `palette` because no `hue` variable has been assigned.\n",
      "  sns.kdeplot(dfGroupedSelections.loc[dfGroupedSelections.algorithm == \"BETA\"], x=\"relevance\",  common_norm=True, clip=(0,1), linestyle='--', palette=sns.color_palette())\n",
      "<ipython-input-156-07994effca1f>:2: UserWarning: Ignoring `palette` because no `hue` variable has been assigned.\n",
      "  sns.kdeplot(dfGroupedImpressions.loc[dfGroupedImpressions.algorithm == \"BETA\"], x=\"relevance\",  common_norm=True, clip=(0,1), palette=sns.color_palette(\"pastel\"))\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='relevance', ylabel='Density'>"
      ]
     },
     "execution_count": 156,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.kdeplot(dfGroupedSelections.loc[dfGroupedSelections.algorithm == \"BETA\"], x=\"relevance\",  common_norm=True, clip=(0,1), linestyle='--', palette=sns.color_palette())\n",
    "sns.kdeplot(dfGroupedImpressions.loc[dfGroupedImpressions.algorithm == \"BETA\"], x=\"relevance\",  common_norm=True, clip=(0,1), palette=sns.color_palette(\"pastel\"))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Comparing results with questionnaire answers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfQuestionnaire = pd.read_csv(\"questionnaire_responses.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>participation</th>\n",
       "      <th>query</th>\n",
       "      <th>response</th>\n",
       "      <th>correctAnswer</th>\n",
       "      <th>locx</th>\n",
       "      <th>locy</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>61</td>\n",
       "      <td>q1</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>63</td>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>64</td>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>60</td>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>62</td>\n",
       "      <td>q1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2047</th>\n",
       "      <td>181</td>\n",
       "      <td>q24</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2048</th>\n",
       "      <td>182</td>\n",
       "      <td>q24</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2049</th>\n",
       "      <td>177</td>\n",
       "      <td>q24</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2050</th>\n",
       "      <td>184</td>\n",
       "      <td>q24</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2051</th>\n",
       "      <td>185</td>\n",
       "      <td>q24</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2052 rows × 7 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      participation query  response  correctAnswer  locx  locy  \\\n",
       "0                61    q1         0            NaN     0     0   \n",
       "1                63    q1         1            NaN     0     0   \n",
       "2                64    q1         1            NaN     0     0   \n",
       "3                60    q1         1            NaN     0     0   \n",
       "4                62    q1         1            NaN     0     0   \n",
       "...             ...   ...       ...            ...   ...   ...   \n",
       "2047            181   q24         0            NaN     3     3   \n",
       "2048            182   q24         1            NaN     3     3   \n",
       "2049            177   q24         0            NaN     3     3   \n",
       "2050            184   q24         0            NaN     3     3   \n",
       "2051            185   q24         1            NaN     3     3   \n",
       "\n",
       "                                               question  \n",
       "0     The movies recommended to me matched my intere...  \n",
       "1     The movies recommended to me matched my intere...  \n",
       "2     The movies recommended to me matched my intere...  \n",
       "3     The movies recommended to me matched my intere...  \n",
       "4     The movies recommended to me matched my intere...  \n",
       "...                                                 ...  \n",
       "2047      Overall, I am satisfied with the recommender.  \n",
       "2048      Overall, I am satisfied with the recommender.  \n",
       "2049      Overall, I am satisfied with the recommender.  \n",
       "2050      Overall, I am satisfied with the recommender.  \n",
       "2051      Overall, I am satisfied with the recommender.  \n",
       "\n",
       "[2052 rows x 7 columns]"
      ]
     },
     "execution_count": 158,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfQuestionnaire"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['The movies recommended to me matched my interests.',\n",
       "       'The recommended movies were novel to me.',\n",
       "       'The recommended movies were diverse.',\n",
       "       'The information provided for the recommended movies was sufficient to judge whether I gonna like them.',\n",
       "       'I found it easy to tell the system what movies I like or dislike.',\n",
       "       'I found it easy to tell the system whether it did a good job.',\n",
       "       'The description of relevance, diversity, and, novelty was clear and sufficient.',\n",
       "       'I understood the purpose of tweaking relevance, diversity, and novelty.',\n",
       "       'The initial values of sliders already provided good recommendations.',\n",
       "       'Being able to change relevance, diversity, and novelty ratios was useful for me.',\n",
       "       'Overall, the effect of tweaking relevance, diversity, and novelty fulfilled my expectations.',\n",
       "       'Overall, after modifying the relevance, diversity, and novelty ratios, recommendations improved.',\n",
       "       'Modifying relevance, diversity, and, novelty values had a visible effect on the upcoming recommendations.',\n",
       "       'The mechanism (slider) provided me with sufficient control over the recommendations.',\n",
       "       'The mechanism (slider) was sufficient to tell the system what recommendations I want.',\n",
       "       'I was not able to describe my preferences w.r.t. relevance, diversity, and novelty.',\n",
       "       'The mechanism (slider) for tweaking the objectives was understandable and intuitive.',\n",
       "       'Appropriate values of relevance, diversity, and novelty ratios were easy to set.',\n",
       "       'Overall, I am satisfied with the recommender.'], dtype=object)"
      ]
     },
     "execution_count": 159,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfQuestionnaire.question.unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['q1', 'q2', 'q3', 'q4', 'q6', 'q7', 'q8', 'q9', 'q11', 'q12',\n",
       "       'q13', 'q15', 'q16', 'q17', 'q18', 'q20', 'q21', 'q23', 'q24'],\n",
       "      dtype=object)"
      ]
     },
     "execution_count": 160,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfQuestionnaire[\"query\"].unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 165,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>userId</th>\n",
       "      <th>session</th>\n",
       "      <th>algorithm</th>\n",
       "      <th>movieId</th>\n",
       "      <th>collDiv</th>\n",
       "      <th>cbDiv</th>\n",
       "      <th>intNov</th>\n",
       "      <th>tempNov</th>\n",
       "      <th>cbDivMG</th>\n",
       "      <th>relevance</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>60</td>\n",
       "      <td>1</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1595, 1489, 1423, 1359, 1339, 1455, 1860, 145...</td>\n",
       "      <td>0.890129</td>\n",
       "      <td>0.169690</td>\n",
       "      <td>-0.027569</td>\n",
       "      <td>0.838739</td>\n",
       "      <td>0.322222</td>\n",
       "      <td>1.548370</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>60</td>\n",
       "      <td>1</td>\n",
       "      <td>GAMMA</td>\n",
       "      <td>[1856, 1793, 1816, 1720, 1833, 1292, 1339, 148...</td>\n",
       "      <td>0.969161</td>\n",
       "      <td>0.233497</td>\n",
       "      <td>-0.003800</td>\n",
       "      <td>0.888288</td>\n",
       "      <td>0.333333</td>\n",
       "      <td>1.390141</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>60</td>\n",
       "      <td>2</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1756, 1702, 1434, 1726, 1573, 1494, 1428, 162...</td>\n",
       "      <td>0.914607</td>\n",
       "      <td>0.391049</td>\n",
       "      <td>-0.008679</td>\n",
       "      <td>0.900901</td>\n",
       "      <td>0.477778</td>\n",
       "      <td>2.008837</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>60</td>\n",
       "      <td>2</td>\n",
       "      <td>GAMMA</td>\n",
       "      <td>[1701, 1756, 1703, 1769, 1616, 1633, 1555, 161...</td>\n",
       "      <td>0.998568</td>\n",
       "      <td>0.316272</td>\n",
       "      <td>-0.000848</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.355556</td>\n",
       "      <td>1.319438</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>60</td>\n",
       "      <td>3</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1715, 1885, 1797, 1402, 1497, 1454, 1676, 171...</td>\n",
       "      <td>0.911371</td>\n",
       "      <td>0.415268</td>\n",
       "      <td>-0.007589</td>\n",
       "      <td>0.888288</td>\n",
       "      <td>0.488889</td>\n",
       "      <td>1.976296</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1691</th>\n",
       "      <td>185</td>\n",
       "      <td>6</td>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1827, 1713, 1553, 1790, 1610, 1617, 1768, 173...</td>\n",
       "      <td>0.994839</td>\n",
       "      <td>0.395479</td>\n",
       "      <td>-0.000705</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.488889</td>\n",
       "      <td>0.762308</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1692</th>\n",
       "      <td>185</td>\n",
       "      <td>7</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1226, 1107, 1511, 1304, 1166, 1216, 1108, 665...</td>\n",
       "      <td>0.897384</td>\n",
       "      <td>0.348503</td>\n",
       "      <td>-0.021247</td>\n",
       "      <td>0.616216</td>\n",
       "      <td>0.477778</td>\n",
       "      <td>1.678634</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1693</th>\n",
       "      <td>185</td>\n",
       "      <td>7</td>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1759, 1511, 1434, 1647, 1620, 1320, 1824, 182...</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.373505</td>\n",
       "      <td>-0.001608</td>\n",
       "      <td>0.919369</td>\n",
       "      <td>0.488889</td>\n",
       "      <td>0.698755</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1694</th>\n",
       "      <td>185</td>\n",
       "      <td>8</td>\n",
       "      <td>BETA</td>\n",
       "      <td>[1163, 1342, 258, 1326, 1106, 1386, 1084, 679,...</td>\n",
       "      <td>0.854123</td>\n",
       "      <td>0.369580</td>\n",
       "      <td>-0.035246</td>\n",
       "      <td>0.538739</td>\n",
       "      <td>0.500000</td>\n",
       "      <td>1.579908</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1695</th>\n",
       "      <td>185</td>\n",
       "      <td>8</td>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1581, 1734, 1556, 1605, 1930, 1274, 1580, 160...</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.398582</td>\n",
       "      <td>-0.001806</td>\n",
       "      <td>0.962913</td>\n",
       "      <td>0.488889</td>\n",
       "      <td>0.841727</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1696 rows × 10 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      userId  session algorithm  \\\n",
       "0         60        1      BETA   \n",
       "1         60        1     GAMMA   \n",
       "2         60        2      BETA   \n",
       "3         60        2     GAMMA   \n",
       "4         60        3      BETA   \n",
       "...      ...      ...       ...   \n",
       "1691     185        6     DELTA   \n",
       "1692     185        7      BETA   \n",
       "1693     185        7     DELTA   \n",
       "1694     185        8      BETA   \n",
       "1695     185        8     DELTA   \n",
       "\n",
       "                                                movieId   collDiv     cbDiv  \\\n",
       "0     [1595, 1489, 1423, 1359, 1339, 1455, 1860, 145...  0.890129  0.169690   \n",
       "1     [1856, 1793, 1816, 1720, 1833, 1292, 1339, 148...  0.969161  0.233497   \n",
       "2     [1756, 1702, 1434, 1726, 1573, 1494, 1428, 162...  0.914607  0.391049   \n",
       "3     [1701, 1756, 1703, 1769, 1616, 1633, 1555, 161...  0.998568  0.316272   \n",
       "4     [1715, 1885, 1797, 1402, 1497, 1454, 1676, 171...  0.911371  0.415268   \n",
       "...                                                 ...       ...       ...   \n",
       "1691  [1827, 1713, 1553, 1790, 1610, 1617, 1768, 173...  0.994839  0.395479   \n",
       "1692  [1226, 1107, 1511, 1304, 1166, 1216, 1108, 665...  0.897384  0.348503   \n",
       "1693  [1759, 1511, 1434, 1647, 1620, 1320, 1824, 182...  1.000000  0.373505   \n",
       "1694  [1163, 1342, 258, 1326, 1106, 1386, 1084, 679,...  0.854123  0.369580   \n",
       "1695  [1581, 1734, 1556, 1605, 1930, 1274, 1580, 160...  1.000000  0.398582   \n",
       "\n",
       "        intNov   tempNov   cbDivMG  relevance  \n",
       "0    -0.027569  0.838739  0.322222   1.548370  \n",
       "1    -0.003800  0.888288  0.333333   1.390141  \n",
       "2    -0.008679  0.900901  0.477778   2.008837  \n",
       "3    -0.000848  1.000000  0.355556   1.319438  \n",
       "4    -0.007589  0.888288  0.488889   1.976296  \n",
       "...        ...       ...       ...        ...  \n",
       "1691 -0.000705  1.000000  0.488889   0.762308  \n",
       "1692 -0.021247  0.616216  0.477778   1.678634  \n",
       "1693 -0.001608  0.919369  0.488889   0.698755  \n",
       "1694 -0.035246  0.538739  0.500000   1.579908  \n",
       "1695 -0.001806  0.962913  0.488889   0.841727  \n",
       "\n",
       "[1696 rows x 10 columns]"
      ]
     },
     "execution_count": 165,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfGroupedImpressions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 193,
   "metadata": {},
   "outputs": [],
   "source": [
    "def differencesWrtQVals(q, dfGroupedImpressions, dfGroupedSelections):\n",
    "    qDF = dfQuestionnaire.loc[dfQuestionnaire[\"query\"]==q]\n",
    "    \n",
    "    if q == \"q4\": #the only case with affinity towards neg. vals - adjust grouping accordingly\n",
    "        usersWithSufficientVal = qDF.loc[qDF[\"response\"] >= 0][\"participation\"].values\n",
    "        usersWithInsufficientVal = qDF.loc[qDF[\"response\"] < 0][\"participation\"].values        \n",
    "    else:    \n",
    "        usersWithSufficientVal = qDF.loc[qDF[\"response\"] > 0][\"participation\"].values\n",
    "        usersWithInsufficientVal = qDF.loc[qDF[\"response\"] <= 0][\"participation\"].values\n",
    "    res = {}\n",
    "    \n",
    "    res[\"pos_impression\"] = dfGroupedImpressions.loc[dfGroupedImpressions.userId.isin(usersWithSufficientVal)].iloc[:,-6:].mean()\n",
    "    res[\"neg_impression\"] = dfGroupedImpressions.loc[dfGroupedImpressions.userId.isin(usersWithInsufficientVal)].iloc[:,-6:].mean()\n",
    "    res[\"pos_selection\"] = dfGroupedSelections.loc[dfGroupedSelections.userId.isin(usersWithSufficientVal)].iloc[:,-7:].mean()\n",
    "    res[\"neg_selection\"] = dfGroupedSelections.loc[dfGroupedSelections.userId.isin(usersWithInsufficientVal)].iloc[:,-7:].mean()\n",
    "    df = pd.DataFrame(res)\n",
    "    df[\"question\"] = q\n",
    "    return df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 194,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.349262</td>\n",
       "      <td>0.352755</td>\n",
       "      <td>0.253663</td>\n",
       "      <td>0.217353</td>\n",
       "      <td>0.003493</td>\n",
       "      <td>0.036310</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>cbDivMG</td>\n",
       "      <td>0.474197</td>\n",
       "      <td>0.474366</td>\n",
       "      <td>0.377251</td>\n",
       "      <td>0.330192</td>\n",
       "      <td>0.000169</td>\n",
       "      <td>0.047058</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.925530</td>\n",
       "      <td>0.924920</td>\n",
       "      <td>0.897989</td>\n",
       "      <td>0.884850</td>\n",
       "      <td>0.000610</td>\n",
       "      <td>0.013139</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017003</td>\n",
       "      <td>-0.018485</td>\n",
       "      <td>-0.020938</td>\n",
       "      <td>-0.028860</td>\n",
       "      <td>0.001482</td>\n",
       "      <td>0.007923</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.615318</td>\n",
       "      <td>3.056478</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.558839</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.382477</td>\n",
       "      <td>1.394659</td>\n",
       "      <td>1.490515</td>\n",
       "      <td>1.521637</td>\n",
       "      <td>0.012183</td>\n",
       "      <td>0.031122</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.770153</td>\n",
       "      <td>0.771934</td>\n",
       "      <td>0.741515</td>\n",
       "      <td>0.719649</td>\n",
       "      <td>0.001781</td>\n",
       "      <td>0.021865</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.347517</td>\n",
       "      <td>0.353546</td>\n",
       "      <td>0.244900</td>\n",
       "      <td>0.247959</td>\n",
       "      <td>0.006028</td>\n",
       "      <td>0.003059</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>cbDivMG</td>\n",
       "      <td>0.473612</td>\n",
       "      <td>0.475110</td>\n",
       "      <td>0.369395</td>\n",
       "      <td>0.364621</td>\n",
       "      <td>0.001499</td>\n",
       "      <td>0.004774</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923488</td>\n",
       "      <td>0.928088</td>\n",
       "      <td>0.894712</td>\n",
       "      <td>0.896083</td>\n",
       "      <td>0.004600</td>\n",
       "      <td>0.001371</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           index  pos_impression  neg_impression  pos_selection  \\\n",
       "q1         cbDiv        0.349262        0.352755       0.253663   \n",
       "q1       cbDivMG        0.474197        0.474366       0.377251   \n",
       "q1       collDiv        0.925530        0.924920       0.897989   \n",
       "q1        intNov       -0.017003       -0.018485      -0.020938   \n",
       "q1   numSelected             NaN             NaN       3.615318   \n",
       "q1     relevance        1.382477        1.394659       1.490515   \n",
       "q1       tempNov        0.770153        0.771934       0.741515   \n",
       "q11        cbDiv        0.347517        0.353546       0.244900   \n",
       "q11      cbDivMG        0.473612        0.475110       0.369395   \n",
       "q11      collDiv        0.923488        0.928088       0.894712   \n",
       "\n",
       "     neg_selection  imprDiff   selDiff  \\\n",
       "q1        0.217353  0.003493  0.036310   \n",
       "q1        0.330192  0.000169  0.047058   \n",
       "q1        0.884850  0.000610  0.013139   \n",
       "q1       -0.028860  0.001482  0.007923   \n",
       "q1        3.056478       NaN  0.558839   \n",
       "q1        1.521637  0.012183  0.031122   \n",
       "q1        0.719649  0.001781  0.021865   \n",
       "q11       0.247959  0.006028  0.003059   \n",
       "q11       0.364621  0.001499  0.004774   \n",
       "q11       0.896083  0.004600  0.001371   \n",
       "\n",
       "                                              question  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q11  The initial values of sliders already provided...  \n",
       "q11  The initial values of sliders already provided...  \n",
       "q11  The initial values of sliders already provided...  "
      ]
     },
     "execution_count": 194,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qs = dfQuestionnaire[\"query\"].unique()\n",
    "res = []\n",
    "for q in qs:    \n",
    "    res.append(differencesWrtQVals(q, dfGroupedImpressions, dfGroupedSelections))\n",
    "resDF = pd.concat(res).reset_index().set_index(\"question\")\n",
    "resDF[\"imprDiff\"] = (resDF[\"pos_impression\"] - resDF[\"neg_impression\"]).abs() \n",
    "resDF[\"selDiff\"] = (resDF[\"pos_selection\"] - resDF[\"neg_selection\"]).abs() \n",
    "resDF = resDF.join(dfQuestionnaire[[\"query\",\"question\"]].drop_duplicates().set_index(\"query\"))\n",
    "resDF.head(10)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Difference in results of pos and neg user groups w.r.t. impressions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 195,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.424078</td>\n",
       "      <td>1.298941</td>\n",
       "      <td>1.517264</td>\n",
       "      <td>1.449478</td>\n",
       "      <td>0.125137</td>\n",
       "      <td>0.067786</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.424140</td>\n",
       "      <td>1.330137</td>\n",
       "      <td>1.516330</td>\n",
       "      <td>1.468027</td>\n",
       "      <td>0.094004</td>\n",
       "      <td>0.048302</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.366676</td>\n",
       "      <td>1.441870</td>\n",
       "      <td>1.486906</td>\n",
       "      <td>1.526473</td>\n",
       "      <td>0.075193</td>\n",
       "      <td>0.039567</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.361080</td>\n",
       "      <td>1.433887</td>\n",
       "      <td>1.473980</td>\n",
       "      <td>1.544030</td>\n",
       "      <td>0.072807</td>\n",
       "      <td>0.070050</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.418462</td>\n",
       "      <td>1.360523</td>\n",
       "      <td>1.520284</td>\n",
       "      <td>1.479218</td>\n",
       "      <td>0.057939</td>\n",
       "      <td>0.041066</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.401787</td>\n",
       "      <td>1.352712</td>\n",
       "      <td>1.506009</td>\n",
       "      <td>1.478315</td>\n",
       "      <td>0.049075</td>\n",
       "      <td>0.027694</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.377396</td>\n",
       "      <td>1.420488</td>\n",
       "      <td>1.484037</td>\n",
       "      <td>1.562204</td>\n",
       "      <td>0.043092</td>\n",
       "      <td>0.078166</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.371086</td>\n",
       "      <td>1.413589</td>\n",
       "      <td>1.488094</td>\n",
       "      <td>1.515148</td>\n",
       "      <td>0.042503</td>\n",
       "      <td>0.027054</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.369088</td>\n",
       "      <td>1.410536</td>\n",
       "      <td>1.480931</td>\n",
       "      <td>1.523775</td>\n",
       "      <td>0.041448</td>\n",
       "      <td>0.042844</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.396278</td>\n",
       "      <td>1.358125</td>\n",
       "      <td>1.503790</td>\n",
       "      <td>1.479332</td>\n",
       "      <td>0.038152</td>\n",
       "      <td>0.024458</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.400533</td>\n",
       "      <td>1.372842</td>\n",
       "      <td>1.517928</td>\n",
       "      <td>1.480327</td>\n",
       "      <td>0.027692</td>\n",
       "      <td>0.037601</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.375707</td>\n",
       "      <td>1.399464</td>\n",
       "      <td>1.493819</td>\n",
       "      <td>1.501616</td>\n",
       "      <td>0.023757</td>\n",
       "      <td>0.007797</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.400360</td>\n",
       "      <td>1.380167</td>\n",
       "      <td>1.523361</td>\n",
       "      <td>1.488196</td>\n",
       "      <td>0.020193</td>\n",
       "      <td>0.035164</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.378225</td>\n",
       "      <td>1.395628</td>\n",
       "      <td>1.499863</td>\n",
       "      <td>1.492631</td>\n",
       "      <td>0.017403</td>\n",
       "      <td>0.007232</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.378204</td>\n",
       "      <td>1.394141</td>\n",
       "      <td>1.490210</td>\n",
       "      <td>1.505855</td>\n",
       "      <td>0.015937</td>\n",
       "      <td>0.015645</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.377509</td>\n",
       "      <td>1.390956</td>\n",
       "      <td>1.490269</td>\n",
       "      <td>1.502318</td>\n",
       "      <td>0.013447</td>\n",
       "      <td>0.012049</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.392253</td>\n",
       "      <td>1.379217</td>\n",
       "      <td>1.509500</td>\n",
       "      <td>1.486742</td>\n",
       "      <td>0.013036</td>\n",
       "      <td>0.022758</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.382477</td>\n",
       "      <td>1.394659</td>\n",
       "      <td>1.490515</td>\n",
       "      <td>1.521637</td>\n",
       "      <td>0.012183</td>\n",
       "      <td>0.031122</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.384716</td>\n",
       "      <td>1.388606</td>\n",
       "      <td>1.495947</td>\n",
       "      <td>1.505692</td>\n",
       "      <td>0.003889</td>\n",
       "      <td>0.009744</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   relevance        1.424078        1.298941       1.517264       1.449478   \n",
       "q11  relevance        1.424140        1.330137       1.516330       1.468027   \n",
       "q9   relevance        1.366676        1.441870       1.486906       1.526473   \n",
       "q23  relevance        1.361080        1.433887       1.473980       1.544030   \n",
       "q2   relevance        1.418462        1.360523       1.520284       1.479218   \n",
       "q7   relevance        1.401787        1.352712       1.506009       1.478315   \n",
       "q6   relevance        1.377396        1.420488       1.484037       1.562204   \n",
       "q21  relevance        1.371086        1.413589       1.488094       1.515148   \n",
       "q8   relevance        1.369088        1.410536       1.480931       1.523775   \n",
       "q24  relevance        1.396278        1.358125       1.503790       1.479332   \n",
       "q15  relevance        1.400533        1.372842       1.517928       1.480327   \n",
       "q16  relevance        1.375707        1.399464       1.493819       1.501616   \n",
       "q20  relevance        1.400360        1.380167       1.523361       1.488196   \n",
       "q12  relevance        1.378225        1.395628       1.499863       1.492631   \n",
       "q17  relevance        1.378204        1.394141       1.490210       1.505855   \n",
       "q13  relevance        1.377509        1.390956       1.490269       1.502318   \n",
       "q18  relevance        1.392253        1.379217       1.509500       1.486742   \n",
       "q1   relevance        1.382477        1.394659       1.490515       1.521637   \n",
       "q4   relevance        1.384716        1.388606       1.495947       1.505692   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.125137  0.067786               The recommended movies were diverse.  \n",
       "q11  0.094004  0.048302  The initial values of sliders already provided...  \n",
       "q9   0.075193  0.039567  I understood the purpose of tweaking relevance...  \n",
       "q23  0.072807  0.070050  Appropriate values of relevance, diversity, an...  \n",
       "q2   0.057939  0.041066           The recommended movies were novel to me.  \n",
       "q7   0.049075  0.027694  I found it easy to tell the system whether it ...  \n",
       "q6   0.043092  0.078166  I found it easy to tell the system what movies...  \n",
       "q21  0.042503  0.027054  The mechanism (slider) for tweaking the object...  \n",
       "q8   0.041448  0.042844  The description of relevance, diversity, and, ...  \n",
       "q24  0.038152  0.024458      Overall, I am satisfied with the recommender.  \n",
       "q15  0.027692  0.037601  Overall, after modifying the relevance, divers...  \n",
       "q16  0.023757  0.007797  Modifying relevance, diversity, and, novelty v...  \n",
       "q20  0.020193  0.035164  I was not able to describe my preferences w.r....  \n",
       "q12  0.017403  0.007232  Being able to change relevance, diversity, and...  \n",
       "q17  0.015937  0.015645  The mechanism (slider) provided me with suffic...  \n",
       "q13  0.013447  0.012049  Overall, the effect of tweaking relevance, div...  \n",
       "q18  0.013036  0.022758  The mechanism (slider) was sufficient to tell ...  \n",
       "q1   0.012183  0.031122  The movies recommended to me matched my intere...  \n",
       "q4   0.003889  0.009744  The information provided for the recommended m...  "
      ]
     },
     "execution_count": 195,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"relevance\"].sort_values(\"imprDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 196,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.795004</td>\n",
       "      <td>0.716422</td>\n",
       "      <td>0.773700</td>\n",
       "      <td>0.651004</td>\n",
       "      <td>0.078582</td>\n",
       "      <td>0.122695</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.787928</td>\n",
       "      <td>0.736729</td>\n",
       "      <td>0.768284</td>\n",
       "      <td>0.672308</td>\n",
       "      <td>0.051199</td>\n",
       "      <td>0.095976</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.797761</td>\n",
       "      <td>0.750459</td>\n",
       "      <td>0.772783</td>\n",
       "      <td>0.709696</td>\n",
       "      <td>0.047302</td>\n",
       "      <td>0.063088</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.759281</td>\n",
       "      <td>0.805182</td>\n",
       "      <td>0.723493</td>\n",
       "      <td>0.776474</td>\n",
       "      <td>0.045901</td>\n",
       "      <td>0.052981</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.793922</td>\n",
       "      <td>0.751913</td>\n",
       "      <td>0.781244</td>\n",
       "      <td>0.701802</td>\n",
       "      <td>0.042008</td>\n",
       "      <td>0.079441</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.766820</td>\n",
       "      <td>0.802664</td>\n",
       "      <td>0.733901</td>\n",
       "      <td>0.763037</td>\n",
       "      <td>0.035844</td>\n",
       "      <td>0.029136</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.759668</td>\n",
       "      <td>0.792594</td>\n",
       "      <td>0.729586</td>\n",
       "      <td>0.752097</td>\n",
       "      <td>0.032925</td>\n",
       "      <td>0.022510</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.781146</td>\n",
       "      <td>0.761762</td>\n",
       "      <td>0.763872</td>\n",
       "      <td>0.715001</td>\n",
       "      <td>0.019385</td>\n",
       "      <td>0.048871</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.766475</td>\n",
       "      <td>0.778786</td>\n",
       "      <td>0.735643</td>\n",
       "      <td>0.739703</td>\n",
       "      <td>0.012312</td>\n",
       "      <td>0.004061</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.775025</td>\n",
       "      <td>0.763705</td>\n",
       "      <td>0.750115</td>\n",
       "      <td>0.717210</td>\n",
       "      <td>0.011319</td>\n",
       "      <td>0.032904</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.772209</td>\n",
       "      <td>0.762896</td>\n",
       "      <td>0.743725</td>\n",
       "      <td>0.702949</td>\n",
       "      <td>0.009313</td>\n",
       "      <td>0.040776</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.767989</td>\n",
       "      <td>0.774584</td>\n",
       "      <td>0.741143</td>\n",
       "      <td>0.730014</td>\n",
       "      <td>0.006596</td>\n",
       "      <td>0.011129</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.774918</td>\n",
       "      <td>0.769117</td>\n",
       "      <td>0.731346</td>\n",
       "      <td>0.738849</td>\n",
       "      <td>0.005802</td>\n",
       "      <td>0.007503</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.767584</td>\n",
       "      <td>0.772806</td>\n",
       "      <td>0.748923</td>\n",
       "      <td>0.727456</td>\n",
       "      <td>0.005222</td>\n",
       "      <td>0.021467</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.772521</td>\n",
       "      <td>0.767521</td>\n",
       "      <td>0.744373</td>\n",
       "      <td>0.726100</td>\n",
       "      <td>0.004999</td>\n",
       "      <td>0.018273</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.772650</td>\n",
       "      <td>0.767787</td>\n",
       "      <td>0.750861</td>\n",
       "      <td>0.718750</td>\n",
       "      <td>0.004863</td>\n",
       "      <td>0.032111</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.770153</td>\n",
       "      <td>0.771934</td>\n",
       "      <td>0.741515</td>\n",
       "      <td>0.719649</td>\n",
       "      <td>0.001781</td>\n",
       "      <td>0.021865</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.770875</td>\n",
       "      <td>0.769730</td>\n",
       "      <td>0.747236</td>\n",
       "      <td>0.710412</td>\n",
       "      <td>0.001145</td>\n",
       "      <td>0.036824</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.770623</td>\n",
       "      <td>0.770422</td>\n",
       "      <td>0.738740</td>\n",
       "      <td>0.734337</td>\n",
       "      <td>0.000201</td>\n",
       "      <td>0.004403</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   tempNov        0.795004        0.716422       0.773700       0.651004   \n",
       "q7   tempNov        0.787928        0.736729       0.768284       0.672308   \n",
       "q2   tempNov        0.797761        0.750459       0.772783       0.709696   \n",
       "q9   tempNov        0.759281        0.805182       0.723493       0.776474   \n",
       "q15  tempNov        0.793922        0.751913       0.781244       0.701802   \n",
       "q4   tempNov        0.766820        0.802664       0.733901       0.763037   \n",
       "q23  tempNov        0.759668        0.792594       0.729586       0.752097   \n",
       "q18  tempNov        0.781146        0.761762       0.763872       0.715001   \n",
       "q21  tempNov        0.766475        0.778786       0.735643       0.739703   \n",
       "q12  tempNov        0.775025        0.763705       0.750115       0.717210   \n",
       "q6   tempNov        0.772209        0.762896       0.743725       0.702949   \n",
       "q8   tempNov        0.767989        0.774584       0.741143       0.730014   \n",
       "q20  tempNov        0.774918        0.769117       0.731346       0.738849   \n",
       "q13  tempNov        0.767584        0.772806       0.748923       0.727456   \n",
       "q16  tempNov        0.772521        0.767521       0.744373       0.726100   \n",
       "q17  tempNov        0.772650        0.767787       0.750861       0.718750   \n",
       "q1   tempNov        0.770153        0.771934       0.741515       0.719649   \n",
       "q24  tempNov        0.770875        0.769730       0.747236       0.710412   \n",
       "q11  tempNov        0.770623        0.770422       0.738740       0.734337   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.078582  0.122695               The recommended movies were diverse.  \n",
       "q7   0.051199  0.095976  I found it easy to tell the system whether it ...  \n",
       "q2   0.047302  0.063088           The recommended movies were novel to me.  \n",
       "q9   0.045901  0.052981  I understood the purpose of tweaking relevance...  \n",
       "q15  0.042008  0.079441  Overall, after modifying the relevance, divers...  \n",
       "q4   0.035844  0.029136  The information provided for the recommended m...  \n",
       "q23  0.032925  0.022510  Appropriate values of relevance, diversity, an...  \n",
       "q18  0.019385  0.048871  The mechanism (slider) was sufficient to tell ...  \n",
       "q21  0.012312  0.004061  The mechanism (slider) for tweaking the object...  \n",
       "q12  0.011319  0.032904  Being able to change relevance, diversity, and...  \n",
       "q6   0.009313  0.040776  I found it easy to tell the system what movies...  \n",
       "q8   0.006596  0.011129  The description of relevance, diversity, and, ...  \n",
       "q20  0.005802  0.007503  I was not able to describe my preferences w.r....  \n",
       "q13  0.005222  0.021467  Overall, the effect of tweaking relevance, div...  \n",
       "q16  0.004999  0.018273  Modifying relevance, diversity, and, novelty v...  \n",
       "q17  0.004863  0.032111  The mechanism (slider) provided me with suffic...  \n",
       "q1   0.001781  0.021865  The movies recommended to me matched my intere...  \n",
       "q24  0.001145  0.036824      Overall, I am satisfied with the recommender.  \n",
       "q11  0.000201  0.004403  The initial values of sliders already provided...  "
      ]
     },
     "execution_count": 196,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"tempNov\"].sort_values(\"imprDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 197,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.356011</td>\n",
       "      <td>0.338369</td>\n",
       "      <td>0.254611</td>\n",
       "      <td>0.228598</td>\n",
       "      <td>0.017642</td>\n",
       "      <td>0.026013</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.355235</td>\n",
       "      <td>0.338483</td>\n",
       "      <td>0.257323</td>\n",
       "      <td>0.219911</td>\n",
       "      <td>0.016752</td>\n",
       "      <td>0.037412</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.357473</td>\n",
       "      <td>0.344082</td>\n",
       "      <td>0.266031</td>\n",
       "      <td>0.230310</td>\n",
       "      <td>0.013391</td>\n",
       "      <td>0.035721</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.347176</td>\n",
       "      <td>0.358768</td>\n",
       "      <td>0.245552</td>\n",
       "      <td>0.247805</td>\n",
       "      <td>0.011592</td>\n",
       "      <td>0.002253</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.346638</td>\n",
       "      <td>0.356879</td>\n",
       "      <td>0.250863</td>\n",
       "      <td>0.236432</td>\n",
       "      <td>0.010241</td>\n",
       "      <td>0.014431</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.355206</td>\n",
       "      <td>0.345727</td>\n",
       "      <td>0.259870</td>\n",
       "      <td>0.234896</td>\n",
       "      <td>0.009479</td>\n",
       "      <td>0.024974</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.354930</td>\n",
       "      <td>0.346397</td>\n",
       "      <td>0.261964</td>\n",
       "      <td>0.234059</td>\n",
       "      <td>0.008534</td>\n",
       "      <td>0.027904</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.349327</td>\n",
       "      <td>0.356001</td>\n",
       "      <td>0.244964</td>\n",
       "      <td>0.255972</td>\n",
       "      <td>0.006674</td>\n",
       "      <td>0.011008</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.347517</td>\n",
       "      <td>0.353546</td>\n",
       "      <td>0.244900</td>\n",
       "      <td>0.247959</td>\n",
       "      <td>0.006028</td>\n",
       "      <td>0.003059</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.351972</td>\n",
       "      <td>0.347044</td>\n",
       "      <td>0.251616</td>\n",
       "      <td>0.237867</td>\n",
       "      <td>0.004928</td>\n",
       "      <td>0.013749</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.348547</td>\n",
       "      <td>0.353007</td>\n",
       "      <td>0.248351</td>\n",
       "      <td>0.241571</td>\n",
       "      <td>0.004460</td>\n",
       "      <td>0.006780</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.351816</td>\n",
       "      <td>0.347676</td>\n",
       "      <td>0.258063</td>\n",
       "      <td>0.230456</td>\n",
       "      <td>0.004140</td>\n",
       "      <td>0.027607</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.348384</td>\n",
       "      <td>0.352512</td>\n",
       "      <td>0.250758</td>\n",
       "      <td>0.239315</td>\n",
       "      <td>0.004128</td>\n",
       "      <td>0.011444</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.348618</td>\n",
       "      <td>0.352241</td>\n",
       "      <td>0.244075</td>\n",
       "      <td>0.249552</td>\n",
       "      <td>0.003622</td>\n",
       "      <td>0.005477</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.352712</td>\n",
       "      <td>0.349145</td>\n",
       "      <td>0.237140</td>\n",
       "      <td>0.249115</td>\n",
       "      <td>0.003567</td>\n",
       "      <td>0.011976</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.349262</td>\n",
       "      <td>0.352755</td>\n",
       "      <td>0.253663</td>\n",
       "      <td>0.217353</td>\n",
       "      <td>0.003493</td>\n",
       "      <td>0.036310</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.351750</td>\n",
       "      <td>0.348692</td>\n",
       "      <td>0.258147</td>\n",
       "      <td>0.236547</td>\n",
       "      <td>0.003058</td>\n",
       "      <td>0.021600</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.350847</td>\n",
       "      <td>0.348017</td>\n",
       "      <td>0.260039</td>\n",
       "      <td>0.210101</td>\n",
       "      <td>0.002830</td>\n",
       "      <td>0.049938</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.350439</td>\n",
       "      <td>0.348100</td>\n",
       "      <td>0.256272</td>\n",
       "      <td>0.194971</td>\n",
       "      <td>0.002339</td>\n",
       "      <td>0.061301</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q7   cbDiv        0.356011        0.338369       0.254611       0.228598   \n",
       "q3   cbDiv        0.355235        0.338483       0.257323       0.219911   \n",
       "q15  cbDiv        0.357473        0.344082       0.266031       0.230310   \n",
       "q9   cbDiv        0.347176        0.358768       0.245552       0.247805   \n",
       "q23  cbDiv        0.346638        0.356879       0.250863       0.236432   \n",
       "q18  cbDiv        0.355206        0.345727       0.259870       0.234896   \n",
       "q2   cbDiv        0.354930        0.346397       0.261964       0.234059   \n",
       "q4   cbDiv        0.349327        0.356001       0.244964       0.255972   \n",
       "q11  cbDiv        0.347517        0.353546       0.244900       0.247959   \n",
       "q12  cbDiv        0.351972        0.347044       0.251616       0.237867   \n",
       "q21  cbDiv        0.348547        0.353007       0.248351       0.241571   \n",
       "q17  cbDiv        0.351816        0.347676       0.258063       0.230456   \n",
       "q16  cbDiv        0.348384        0.352512       0.250758       0.239315   \n",
       "q8   cbDiv        0.348618        0.352241       0.244075       0.249552   \n",
       "q20  cbDiv        0.352712        0.349145       0.237140       0.249115   \n",
       "q1   cbDiv        0.349262        0.352755       0.253663       0.217353   \n",
       "q13  cbDiv        0.351750        0.348692       0.258147       0.236547   \n",
       "q24  cbDiv        0.350847        0.348017       0.260039       0.210101   \n",
       "q6   cbDiv        0.350439        0.348100       0.256272       0.194971   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q7   0.017642  0.026013  I found it easy to tell the system whether it ...  \n",
       "q3   0.016752  0.037412               The recommended movies were diverse.  \n",
       "q15  0.013391  0.035721  Overall, after modifying the relevance, divers...  \n",
       "q9   0.011592  0.002253  I understood the purpose of tweaking relevance...  \n",
       "q23  0.010241  0.014431  Appropriate values of relevance, diversity, an...  \n",
       "q18  0.009479  0.024974  The mechanism (slider) was sufficient to tell ...  \n",
       "q2   0.008534  0.027904           The recommended movies were novel to me.  \n",
       "q4   0.006674  0.011008  The information provided for the recommended m...  \n",
       "q11  0.006028  0.003059  The initial values of sliders already provided...  \n",
       "q12  0.004928  0.013749  Being able to change relevance, diversity, and...  \n",
       "q21  0.004460  0.006780  The mechanism (slider) for tweaking the object...  \n",
       "q17  0.004140  0.027607  The mechanism (slider) provided me with suffic...  \n",
       "q16  0.004128  0.011444  Modifying relevance, diversity, and, novelty v...  \n",
       "q8   0.003622  0.005477  The description of relevance, diversity, and, ...  \n",
       "q20  0.003567  0.011976  I was not able to describe my preferences w.r....  \n",
       "q1   0.003493  0.036310  The movies recommended to me matched my intere...  \n",
       "q13  0.003058  0.021600  Overall, the effect of tweaking relevance, div...  \n",
       "q24  0.002830  0.049938      Overall, I am satisfied with the recommender.  \n",
       "q6   0.002339  0.061301  I found it easy to tell the system what movies...  "
      ]
     },
     "execution_count": 197,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"cbDiv\"].sort_values(\"imprDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 198,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.930034</td>\n",
       "      <td>0.915141</td>\n",
       "      <td>0.908014</td>\n",
       "      <td>0.865407</td>\n",
       "      <td>0.014892</td>\n",
       "      <td>0.042607</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.929501</td>\n",
       "      <td>0.922370</td>\n",
       "      <td>0.905086</td>\n",
       "      <td>0.887776</td>\n",
       "      <td>0.007132</td>\n",
       "      <td>0.017309</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923672</td>\n",
       "      <td>0.930706</td>\n",
       "      <td>0.892428</td>\n",
       "      <td>0.903560</td>\n",
       "      <td>0.007034</td>\n",
       "      <td>0.011131</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.927783</td>\n",
       "      <td>0.920758</td>\n",
       "      <td>0.902162</td>\n",
       "      <td>0.881008</td>\n",
       "      <td>0.007025</td>\n",
       "      <td>0.021154</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.924730</td>\n",
       "      <td>0.931159</td>\n",
       "      <td>0.896287</td>\n",
       "      <td>0.886564</td>\n",
       "      <td>0.006429</td>\n",
       "      <td>0.009723</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.928894</td>\n",
       "      <td>0.922612</td>\n",
       "      <td>0.906010</td>\n",
       "      <td>0.886721</td>\n",
       "      <td>0.006282</td>\n",
       "      <td>0.019289</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.928824</td>\n",
       "      <td>0.922561</td>\n",
       "      <td>0.900581</td>\n",
       "      <td>0.890915</td>\n",
       "      <td>0.006263</td>\n",
       "      <td>0.009666</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923401</td>\n",
       "      <td>0.929448</td>\n",
       "      <td>0.891587</td>\n",
       "      <td>0.902779</td>\n",
       "      <td>0.006048</td>\n",
       "      <td>0.011192</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923151</td>\n",
       "      <td>0.928821</td>\n",
       "      <td>0.891997</td>\n",
       "      <td>0.900060</td>\n",
       "      <td>0.005670</td>\n",
       "      <td>0.008062</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923336</td>\n",
       "      <td>0.928666</td>\n",
       "      <td>0.893435</td>\n",
       "      <td>0.898311</td>\n",
       "      <td>0.005331</td>\n",
       "      <td>0.004876</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.922435</td>\n",
       "      <td>0.927668</td>\n",
       "      <td>0.897814</td>\n",
       "      <td>0.893227</td>\n",
       "      <td>0.005233</td>\n",
       "      <td>0.004587</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.926322</td>\n",
       "      <td>0.921164</td>\n",
       "      <td>0.897662</td>\n",
       "      <td>0.883155</td>\n",
       "      <td>0.005158</td>\n",
       "      <td>0.014507</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923732</td>\n",
       "      <td>0.928775</td>\n",
       "      <td>0.892786</td>\n",
       "      <td>0.900327</td>\n",
       "      <td>0.005043</td>\n",
       "      <td>0.007541</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923488</td>\n",
       "      <td>0.928088</td>\n",
       "      <td>0.894712</td>\n",
       "      <td>0.896083</td>\n",
       "      <td>0.004600</td>\n",
       "      <td>0.001371</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.926715</td>\n",
       "      <td>0.923389</td>\n",
       "      <td>0.897404</td>\n",
       "      <td>0.892037</td>\n",
       "      <td>0.003326</td>\n",
       "      <td>0.005367</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.925129</td>\n",
       "      <td>0.926048</td>\n",
       "      <td>0.901225</td>\n",
       "      <td>0.879820</td>\n",
       "      <td>0.000919</td>\n",
       "      <td>0.021405</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.926026</td>\n",
       "      <td>0.925193</td>\n",
       "      <td>0.893873</td>\n",
       "      <td>0.895723</td>\n",
       "      <td>0.000833</td>\n",
       "      <td>0.001850</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.925123</td>\n",
       "      <td>0.925756</td>\n",
       "      <td>0.894682</td>\n",
       "      <td>0.896022</td>\n",
       "      <td>0.000633</td>\n",
       "      <td>0.001340</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.925530</td>\n",
       "      <td>0.924920</td>\n",
       "      <td>0.897989</td>\n",
       "      <td>0.884850</td>\n",
       "      <td>0.000610</td>\n",
       "      <td>0.013139</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   collDiv        0.930034        0.915141       0.908014       0.865407   \n",
       "q2   collDiv        0.929501        0.922370       0.905086       0.887776   \n",
       "q9   collDiv        0.923672        0.930706       0.892428       0.903560   \n",
       "q7   collDiv        0.927783        0.920758       0.902162       0.881008   \n",
       "q4   collDiv        0.924730        0.931159       0.896287       0.886564   \n",
       "q15  collDiv        0.928894        0.922612       0.906010       0.886721   \n",
       "q18  collDiv        0.928824        0.922561       0.900581       0.890915   \n",
       "q21  collDiv        0.923401        0.929448       0.891587       0.902779   \n",
       "q16  collDiv        0.923151        0.928821       0.891997       0.900060   \n",
       "q8   collDiv        0.923336        0.928666       0.893435       0.898311   \n",
       "q13  collDiv        0.922435        0.927668       0.897814       0.893227   \n",
       "q6   collDiv        0.926322        0.921164       0.897662       0.883155   \n",
       "q23  collDiv        0.923732        0.928775       0.892786       0.900327   \n",
       "q11  collDiv        0.923488        0.928088       0.894712       0.896083   \n",
       "q12  collDiv        0.926715        0.923389       0.897404       0.892037   \n",
       "q24  collDiv        0.925129        0.926048       0.901225       0.879820   \n",
       "q20  collDiv        0.926026        0.925193       0.893873       0.895723   \n",
       "q17  collDiv        0.925123        0.925756       0.894682       0.896022   \n",
       "q1   collDiv        0.925530        0.924920       0.897989       0.884850   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.014892  0.042607               The recommended movies were diverse.  \n",
       "q2   0.007132  0.017309           The recommended movies were novel to me.  \n",
       "q9   0.007034  0.011131  I understood the purpose of tweaking relevance...  \n",
       "q7   0.007025  0.021154  I found it easy to tell the system whether it ...  \n",
       "q4   0.006429  0.009723  The information provided for the recommended m...  \n",
       "q15  0.006282  0.019289  Overall, after modifying the relevance, divers...  \n",
       "q18  0.006263  0.009666  The mechanism (slider) was sufficient to tell ...  \n",
       "q21  0.006048  0.011192  The mechanism (slider) for tweaking the object...  \n",
       "q16  0.005670  0.008062  Modifying relevance, diversity, and, novelty v...  \n",
       "q8   0.005331  0.004876  The description of relevance, diversity, and, ...  \n",
       "q13  0.005233  0.004587  Overall, the effect of tweaking relevance, div...  \n",
       "q6   0.005158  0.014507  I found it easy to tell the system what movies...  \n",
       "q23  0.005043  0.007541  Appropriate values of relevance, diversity, an...  \n",
       "q11  0.004600  0.001371  The initial values of sliders already provided...  \n",
       "q12  0.003326  0.005367  Being able to change relevance, diversity, and...  \n",
       "q24  0.000919  0.021405      Overall, I am satisfied with the recommender.  \n",
       "q20  0.000833  0.001850  I was not able to describe my preferences w.r....  \n",
       "q17  0.000633  0.001340  The mechanism (slider) provided me with suffic...  \n",
       "q1   0.000610  0.013139  The movies recommended to me matched my intere...  "
      ]
     },
     "execution_count": 198,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"collDiv\"].sort_values(\"imprDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 199,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.014455</td>\n",
       "      <td>-0.023672</td>\n",
       "      <td>-0.017880</td>\n",
       "      <td>-0.033590</td>\n",
       "      <td>0.009217</td>\n",
       "      <td>0.015709</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.018607</td>\n",
       "      <td>-0.013380</td>\n",
       "      <td>-0.023843</td>\n",
       "      <td>-0.018890</td>\n",
       "      <td>0.005227</td>\n",
       "      <td>0.004953</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.015685</td>\n",
       "      <td>-0.020513</td>\n",
       "      <td>-0.019135</td>\n",
       "      <td>-0.029704</td>\n",
       "      <td>0.004828</td>\n",
       "      <td>0.010569</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.015119</td>\n",
       "      <td>-0.019150</td>\n",
       "      <td>-0.016976</td>\n",
       "      <td>-0.027163</td>\n",
       "      <td>0.004031</td>\n",
       "      <td>0.010186</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.015095</td>\n",
       "      <td>-0.019102</td>\n",
       "      <td>-0.016679</td>\n",
       "      <td>-0.027273</td>\n",
       "      <td>0.004007</td>\n",
       "      <td>0.010595</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.015088</td>\n",
       "      <td>-0.018975</td>\n",
       "      <td>-0.018742</td>\n",
       "      <td>-0.025508</td>\n",
       "      <td>0.003887</td>\n",
       "      <td>0.006765</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.016795</td>\n",
       "      <td>-0.019752</td>\n",
       "      <td>-0.020477</td>\n",
       "      <td>-0.033198</td>\n",
       "      <td>0.002958</td>\n",
       "      <td>0.012721</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.018465</td>\n",
       "      <td>-0.015587</td>\n",
       "      <td>-0.023425</td>\n",
       "      <td>-0.021343</td>\n",
       "      <td>0.002878</td>\n",
       "      <td>0.002082</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.016590</td>\n",
       "      <td>-0.019102</td>\n",
       "      <td>-0.019458</td>\n",
       "      <td>-0.030672</td>\n",
       "      <td>0.002512</td>\n",
       "      <td>0.011214</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.018048</td>\n",
       "      <td>-0.015858</td>\n",
       "      <td>-0.022226</td>\n",
       "      <td>-0.023311</td>\n",
       "      <td>0.002190</td>\n",
       "      <td>0.001085</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.018333</td>\n",
       "      <td>-0.016552</td>\n",
       "      <td>-0.020931</td>\n",
       "      <td>-0.023898</td>\n",
       "      <td>0.001781</td>\n",
       "      <td>0.002968</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.018644</td>\n",
       "      <td>-0.016896</td>\n",
       "      <td>-0.025498</td>\n",
       "      <td>-0.021612</td>\n",
       "      <td>0.001747</td>\n",
       "      <td>0.003886</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017952</td>\n",
       "      <td>-0.016330</td>\n",
       "      <td>-0.021844</td>\n",
       "      <td>-0.023816</td>\n",
       "      <td>0.001623</td>\n",
       "      <td>0.001972</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017003</td>\n",
       "      <td>-0.018485</td>\n",
       "      <td>-0.020938</td>\n",
       "      <td>-0.028860</td>\n",
       "      <td>0.001482</td>\n",
       "      <td>0.007923</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017463</td>\n",
       "      <td>-0.016131</td>\n",
       "      <td>-0.022168</td>\n",
       "      <td>-0.026096</td>\n",
       "      <td>0.001332</td>\n",
       "      <td>0.003928</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.016836</td>\n",
       "      <td>-0.018070</td>\n",
       "      <td>-0.020636</td>\n",
       "      <td>-0.025510</td>\n",
       "      <td>0.001235</td>\n",
       "      <td>0.004875</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017698</td>\n",
       "      <td>-0.016568</td>\n",
       "      <td>-0.022164</td>\n",
       "      <td>-0.023439</td>\n",
       "      <td>0.001130</td>\n",
       "      <td>0.001276</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017085</td>\n",
       "      <td>-0.017663</td>\n",
       "      <td>-0.022130</td>\n",
       "      <td>-0.023260</td>\n",
       "      <td>0.000577</td>\n",
       "      <td>0.001130</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017453</td>\n",
       "      <td>-0.017157</td>\n",
       "      <td>-0.021262</td>\n",
       "      <td>-0.024316</td>\n",
       "      <td>0.000296</td>\n",
       "      <td>0.003054</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   intNov       -0.014455       -0.023672      -0.017880      -0.033590   \n",
       "q9   intNov       -0.018607       -0.013380      -0.023843      -0.018890   \n",
       "q7   intNov       -0.015685       -0.020513      -0.019135      -0.029704   \n",
       "q18  intNov       -0.015119       -0.019150      -0.016976      -0.027163   \n",
       "q15  intNov       -0.015095       -0.019102      -0.016679      -0.027273   \n",
       "q2   intNov       -0.015088       -0.018975      -0.018742      -0.025508   \n",
       "q6   intNov       -0.016795       -0.019752      -0.020477      -0.033198   \n",
       "q16  intNov       -0.018465       -0.015587      -0.023425      -0.021343   \n",
       "q24  intNov       -0.016590       -0.019102      -0.019458      -0.030672   \n",
       "q23  intNov       -0.018048       -0.015858      -0.022226      -0.023311   \n",
       "q13  intNov       -0.018333       -0.016552      -0.020931      -0.023898   \n",
       "q20  intNov       -0.018644       -0.016896      -0.025498      -0.021612   \n",
       "q8   intNov       -0.017952       -0.016330      -0.021844      -0.023816   \n",
       "q1   intNov       -0.017003       -0.018485      -0.020938      -0.028860   \n",
       "q4   intNov       -0.017463       -0.016131      -0.022168      -0.026096   \n",
       "q12  intNov       -0.016836       -0.018070      -0.020636      -0.025510   \n",
       "q21  intNov       -0.017698       -0.016568      -0.022164      -0.023439   \n",
       "q11  intNov       -0.017085       -0.017663      -0.022130      -0.023260   \n",
       "q17  intNov       -0.017453       -0.017157      -0.021262      -0.024316   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.009217  0.015709               The recommended movies were diverse.  \n",
       "q9   0.005227  0.004953  I understood the purpose of tweaking relevance...  \n",
       "q7   0.004828  0.010569  I found it easy to tell the system whether it ...  \n",
       "q18  0.004031  0.010186  The mechanism (slider) was sufficient to tell ...  \n",
       "q15  0.004007  0.010595  Overall, after modifying the relevance, divers...  \n",
       "q2   0.003887  0.006765           The recommended movies were novel to me.  \n",
       "q6   0.002958  0.012721  I found it easy to tell the system what movies...  \n",
       "q16  0.002878  0.002082  Modifying relevance, diversity, and, novelty v...  \n",
       "q24  0.002512  0.011214      Overall, I am satisfied with the recommender.  \n",
       "q23  0.002190  0.001085  Appropriate values of relevance, diversity, an...  \n",
       "q13  0.001781  0.002968  Overall, the effect of tweaking relevance, div...  \n",
       "q20  0.001747  0.003886  I was not able to describe my preferences w.r....  \n",
       "q8   0.001623  0.001972  The description of relevance, diversity, and, ...  \n",
       "q1   0.001482  0.007923  The movies recommended to me matched my intere...  \n",
       "q4   0.001332  0.003928  The information provided for the recommended m...  \n",
       "q12  0.001235  0.004875  Being able to change relevance, diversity, and...  \n",
       "q21  0.001130  0.001276  The mechanism (slider) for tweaking the object...  \n",
       "q11  0.000577  0.001130  The initial values of sliders already provided...  \n",
       "q17  0.000296  0.003054  The mechanism (slider) provided me with suffic...  "
      ]
     },
     "execution_count": 199,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"intNov\"].sort_values(\"imprDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 200,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.795004</td>\n",
       "      <td>0.716422</td>\n",
       "      <td>0.773700</td>\n",
       "      <td>0.651004</td>\n",
       "      <td>0.078582</td>\n",
       "      <td>0.122695</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.787928</td>\n",
       "      <td>0.736729</td>\n",
       "      <td>0.768284</td>\n",
       "      <td>0.672308</td>\n",
       "      <td>0.051199</td>\n",
       "      <td>0.095976</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.797761</td>\n",
       "      <td>0.750459</td>\n",
       "      <td>0.772783</td>\n",
       "      <td>0.709696</td>\n",
       "      <td>0.047302</td>\n",
       "      <td>0.063088</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.759281</td>\n",
       "      <td>0.805182</td>\n",
       "      <td>0.723493</td>\n",
       "      <td>0.776474</td>\n",
       "      <td>0.045901</td>\n",
       "      <td>0.052981</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.793922</td>\n",
       "      <td>0.751913</td>\n",
       "      <td>0.781244</td>\n",
       "      <td>0.701802</td>\n",
       "      <td>0.042008</td>\n",
       "      <td>0.079441</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.766820</td>\n",
       "      <td>0.802664</td>\n",
       "      <td>0.733901</td>\n",
       "      <td>0.763037</td>\n",
       "      <td>0.035844</td>\n",
       "      <td>0.029136</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.759668</td>\n",
       "      <td>0.792594</td>\n",
       "      <td>0.729586</td>\n",
       "      <td>0.752097</td>\n",
       "      <td>0.032925</td>\n",
       "      <td>0.022510</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.781146</td>\n",
       "      <td>0.761762</td>\n",
       "      <td>0.763872</td>\n",
       "      <td>0.715001</td>\n",
       "      <td>0.019385</td>\n",
       "      <td>0.048871</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.766475</td>\n",
       "      <td>0.778786</td>\n",
       "      <td>0.735643</td>\n",
       "      <td>0.739703</td>\n",
       "      <td>0.012312</td>\n",
       "      <td>0.004061</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.775025</td>\n",
       "      <td>0.763705</td>\n",
       "      <td>0.750115</td>\n",
       "      <td>0.717210</td>\n",
       "      <td>0.011319</td>\n",
       "      <td>0.032904</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.772209</td>\n",
       "      <td>0.762896</td>\n",
       "      <td>0.743725</td>\n",
       "      <td>0.702949</td>\n",
       "      <td>0.009313</td>\n",
       "      <td>0.040776</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.767989</td>\n",
       "      <td>0.774584</td>\n",
       "      <td>0.741143</td>\n",
       "      <td>0.730014</td>\n",
       "      <td>0.006596</td>\n",
       "      <td>0.011129</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.774918</td>\n",
       "      <td>0.769117</td>\n",
       "      <td>0.731346</td>\n",
       "      <td>0.738849</td>\n",
       "      <td>0.005802</td>\n",
       "      <td>0.007503</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.767584</td>\n",
       "      <td>0.772806</td>\n",
       "      <td>0.748923</td>\n",
       "      <td>0.727456</td>\n",
       "      <td>0.005222</td>\n",
       "      <td>0.021467</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.772521</td>\n",
       "      <td>0.767521</td>\n",
       "      <td>0.744373</td>\n",
       "      <td>0.726100</td>\n",
       "      <td>0.004999</td>\n",
       "      <td>0.018273</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.772650</td>\n",
       "      <td>0.767787</td>\n",
       "      <td>0.750861</td>\n",
       "      <td>0.718750</td>\n",
       "      <td>0.004863</td>\n",
       "      <td>0.032111</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.770153</td>\n",
       "      <td>0.771934</td>\n",
       "      <td>0.741515</td>\n",
       "      <td>0.719649</td>\n",
       "      <td>0.001781</td>\n",
       "      <td>0.021865</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.770875</td>\n",
       "      <td>0.769730</td>\n",
       "      <td>0.747236</td>\n",
       "      <td>0.710412</td>\n",
       "      <td>0.001145</td>\n",
       "      <td>0.036824</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.770623</td>\n",
       "      <td>0.770422</td>\n",
       "      <td>0.738740</td>\n",
       "      <td>0.734337</td>\n",
       "      <td>0.000201</td>\n",
       "      <td>0.004403</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   tempNov        0.795004        0.716422       0.773700       0.651004   \n",
       "q7   tempNov        0.787928        0.736729       0.768284       0.672308   \n",
       "q2   tempNov        0.797761        0.750459       0.772783       0.709696   \n",
       "q9   tempNov        0.759281        0.805182       0.723493       0.776474   \n",
       "q15  tempNov        0.793922        0.751913       0.781244       0.701802   \n",
       "q4   tempNov        0.766820        0.802664       0.733901       0.763037   \n",
       "q23  tempNov        0.759668        0.792594       0.729586       0.752097   \n",
       "q18  tempNov        0.781146        0.761762       0.763872       0.715001   \n",
       "q21  tempNov        0.766475        0.778786       0.735643       0.739703   \n",
       "q12  tempNov        0.775025        0.763705       0.750115       0.717210   \n",
       "q6   tempNov        0.772209        0.762896       0.743725       0.702949   \n",
       "q8   tempNov        0.767989        0.774584       0.741143       0.730014   \n",
       "q20  tempNov        0.774918        0.769117       0.731346       0.738849   \n",
       "q13  tempNov        0.767584        0.772806       0.748923       0.727456   \n",
       "q16  tempNov        0.772521        0.767521       0.744373       0.726100   \n",
       "q17  tempNov        0.772650        0.767787       0.750861       0.718750   \n",
       "q1   tempNov        0.770153        0.771934       0.741515       0.719649   \n",
       "q24  tempNov        0.770875        0.769730       0.747236       0.710412   \n",
       "q11  tempNov        0.770623        0.770422       0.738740       0.734337   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.078582  0.122695               The recommended movies were diverse.  \n",
       "q7   0.051199  0.095976  I found it easy to tell the system whether it ...  \n",
       "q2   0.047302  0.063088           The recommended movies were novel to me.  \n",
       "q9   0.045901  0.052981  I understood the purpose of tweaking relevance...  \n",
       "q15  0.042008  0.079441  Overall, after modifying the relevance, divers...  \n",
       "q4   0.035844  0.029136  The information provided for the recommended m...  \n",
       "q23  0.032925  0.022510  Appropriate values of relevance, diversity, an...  \n",
       "q18  0.019385  0.048871  The mechanism (slider) was sufficient to tell ...  \n",
       "q21  0.012312  0.004061  The mechanism (slider) for tweaking the object...  \n",
       "q12  0.011319  0.032904  Being able to change relevance, diversity, and...  \n",
       "q6   0.009313  0.040776  I found it easy to tell the system what movies...  \n",
       "q8   0.006596  0.011129  The description of relevance, diversity, and, ...  \n",
       "q20  0.005802  0.007503  I was not able to describe my preferences w.r....  \n",
       "q13  0.005222  0.021467  Overall, the effect of tweaking relevance, div...  \n",
       "q16  0.004999  0.018273  Modifying relevance, diversity, and, novelty v...  \n",
       "q17  0.004863  0.032111  The mechanism (slider) provided me with suffic...  \n",
       "q1   0.001781  0.021865  The movies recommended to me matched my intere...  \n",
       "q24  0.001145  0.036824      Overall, I am satisfied with the recommender.  \n",
       "q11  0.000201  0.004403  The initial values of sliders already provided...  "
      ]
     },
     "execution_count": 200,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"tempNov\"].sort_values(\"imprDiff\", ascending=False)\n",
    "#interesting: the same for temporal novelty - only the difference is less substantial"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Difference in results of pos and neg user groups w.r.t. selections"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.377396</td>\n",
       "      <td>1.420488</td>\n",
       "      <td>1.484037</td>\n",
       "      <td>1.562204</td>\n",
       "      <td>0.043092</td>\n",
       "      <td>0.078166</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.361080</td>\n",
       "      <td>1.433887</td>\n",
       "      <td>1.473980</td>\n",
       "      <td>1.544030</td>\n",
       "      <td>0.072807</td>\n",
       "      <td>0.070050</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.424078</td>\n",
       "      <td>1.298941</td>\n",
       "      <td>1.517264</td>\n",
       "      <td>1.449478</td>\n",
       "      <td>0.125137</td>\n",
       "      <td>0.067786</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.424140</td>\n",
       "      <td>1.330137</td>\n",
       "      <td>1.516330</td>\n",
       "      <td>1.468027</td>\n",
       "      <td>0.094004</td>\n",
       "      <td>0.048302</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.369088</td>\n",
       "      <td>1.410536</td>\n",
       "      <td>1.480931</td>\n",
       "      <td>1.523775</td>\n",
       "      <td>0.041448</td>\n",
       "      <td>0.042844</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.418462</td>\n",
       "      <td>1.360523</td>\n",
       "      <td>1.520284</td>\n",
       "      <td>1.479218</td>\n",
       "      <td>0.057939</td>\n",
       "      <td>0.041066</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.366676</td>\n",
       "      <td>1.441870</td>\n",
       "      <td>1.486906</td>\n",
       "      <td>1.526473</td>\n",
       "      <td>0.075193</td>\n",
       "      <td>0.039567</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.400533</td>\n",
       "      <td>1.372842</td>\n",
       "      <td>1.517928</td>\n",
       "      <td>1.480327</td>\n",
       "      <td>0.027692</td>\n",
       "      <td>0.037601</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.400360</td>\n",
       "      <td>1.380167</td>\n",
       "      <td>1.523361</td>\n",
       "      <td>1.488196</td>\n",
       "      <td>0.020193</td>\n",
       "      <td>0.035164</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.382477</td>\n",
       "      <td>1.394659</td>\n",
       "      <td>1.490515</td>\n",
       "      <td>1.521637</td>\n",
       "      <td>0.012183</td>\n",
       "      <td>0.031122</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.401787</td>\n",
       "      <td>1.352712</td>\n",
       "      <td>1.506009</td>\n",
       "      <td>1.478315</td>\n",
       "      <td>0.049075</td>\n",
       "      <td>0.027694</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.371086</td>\n",
       "      <td>1.413589</td>\n",
       "      <td>1.488094</td>\n",
       "      <td>1.515148</td>\n",
       "      <td>0.042503</td>\n",
       "      <td>0.027054</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.396278</td>\n",
       "      <td>1.358125</td>\n",
       "      <td>1.503790</td>\n",
       "      <td>1.479332</td>\n",
       "      <td>0.038152</td>\n",
       "      <td>0.024458</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.392253</td>\n",
       "      <td>1.379217</td>\n",
       "      <td>1.509500</td>\n",
       "      <td>1.486742</td>\n",
       "      <td>0.013036</td>\n",
       "      <td>0.022758</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.378204</td>\n",
       "      <td>1.394141</td>\n",
       "      <td>1.490210</td>\n",
       "      <td>1.505855</td>\n",
       "      <td>0.015937</td>\n",
       "      <td>0.015645</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.377509</td>\n",
       "      <td>1.390956</td>\n",
       "      <td>1.490269</td>\n",
       "      <td>1.502318</td>\n",
       "      <td>0.013447</td>\n",
       "      <td>0.012049</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.384716</td>\n",
       "      <td>1.388606</td>\n",
       "      <td>1.495947</td>\n",
       "      <td>1.505692</td>\n",
       "      <td>0.003889</td>\n",
       "      <td>0.009744</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.375707</td>\n",
       "      <td>1.399464</td>\n",
       "      <td>1.493819</td>\n",
       "      <td>1.501616</td>\n",
       "      <td>0.023757</td>\n",
       "      <td>0.007797</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.378225</td>\n",
       "      <td>1.395628</td>\n",
       "      <td>1.499863</td>\n",
       "      <td>1.492631</td>\n",
       "      <td>0.017403</td>\n",
       "      <td>0.007232</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q6   relevance        1.377396        1.420488       1.484037       1.562204   \n",
       "q23  relevance        1.361080        1.433887       1.473980       1.544030   \n",
       "q3   relevance        1.424078        1.298941       1.517264       1.449478   \n",
       "q11  relevance        1.424140        1.330137       1.516330       1.468027   \n",
       "q8   relevance        1.369088        1.410536       1.480931       1.523775   \n",
       "q2   relevance        1.418462        1.360523       1.520284       1.479218   \n",
       "q9   relevance        1.366676        1.441870       1.486906       1.526473   \n",
       "q15  relevance        1.400533        1.372842       1.517928       1.480327   \n",
       "q20  relevance        1.400360        1.380167       1.523361       1.488196   \n",
       "q1   relevance        1.382477        1.394659       1.490515       1.521637   \n",
       "q7   relevance        1.401787        1.352712       1.506009       1.478315   \n",
       "q21  relevance        1.371086        1.413589       1.488094       1.515148   \n",
       "q24  relevance        1.396278        1.358125       1.503790       1.479332   \n",
       "q18  relevance        1.392253        1.379217       1.509500       1.486742   \n",
       "q17  relevance        1.378204        1.394141       1.490210       1.505855   \n",
       "q13  relevance        1.377509        1.390956       1.490269       1.502318   \n",
       "q4   relevance        1.384716        1.388606       1.495947       1.505692   \n",
       "q16  relevance        1.375707        1.399464       1.493819       1.501616   \n",
       "q12  relevance        1.378225        1.395628       1.499863       1.492631   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q6   0.043092  0.078166  I found it easy to tell the system what movies...  \n",
       "q23  0.072807  0.070050  Appropriate values of relevance, diversity, an...  \n",
       "q3   0.125137  0.067786               The recommended movies were diverse.  \n",
       "q11  0.094004  0.048302  The initial values of sliders already provided...  \n",
       "q8   0.041448  0.042844  The description of relevance, diversity, and, ...  \n",
       "q2   0.057939  0.041066           The recommended movies were novel to me.  \n",
       "q9   0.075193  0.039567  I understood the purpose of tweaking relevance...  \n",
       "q15  0.027692  0.037601  Overall, after modifying the relevance, divers...  \n",
       "q20  0.020193  0.035164  I was not able to describe my preferences w.r....  \n",
       "q1   0.012183  0.031122  The movies recommended to me matched my intere...  \n",
       "q7   0.049075  0.027694  I found it easy to tell the system whether it ...  \n",
       "q21  0.042503  0.027054  The mechanism (slider) for tweaking the object...  \n",
       "q24  0.038152  0.024458      Overall, I am satisfied with the recommender.  \n",
       "q18  0.013036  0.022758  The mechanism (slider) was sufficient to tell ...  \n",
       "q17  0.015937  0.015645  The mechanism (slider) provided me with suffic...  \n",
       "q13  0.013447  0.012049  Overall, the effect of tweaking relevance, div...  \n",
       "q4   0.003889  0.009744  The information provided for the recommended m...  \n",
       "q16  0.023757  0.007797  Modifying relevance, diversity, and, novelty v...  \n",
       "q12  0.017403  0.007232  Being able to change relevance, diversity, and...  "
      ]
     },
     "execution_count": 201,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"relevance\"].sort_values(\"selDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 202,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.603306</td>\n",
       "      <td>2.975000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.628306</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.615318</td>\n",
       "      <td>3.056478</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.558839</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.606119</td>\n",
       "      <td>3.222772</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.383346</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.363949</td>\n",
       "      <td>3.702936</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.338987</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.301105</td>\n",
       "      <td>3.565257</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.264152</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.427840</td>\n",
       "      <td>3.646934</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.219094</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.602804</td>\n",
       "      <td>3.417079</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.185725</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.600311</td>\n",
       "      <td>3.418835</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.181476</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.561404</td>\n",
       "      <td>3.452005</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.109399</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.488049</td>\n",
       "      <td>3.594771</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.106722</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.538550</td>\n",
       "      <td>3.440620</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.097930</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.538818</td>\n",
       "      <td>3.441227</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.097592</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.452454</td>\n",
       "      <td>3.537594</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.085140</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.515264</td>\n",
       "      <td>3.452575</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.062689</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.519507</td>\n",
       "      <td>3.457983</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.061524</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.477398</td>\n",
       "      <td>3.535912</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.058514</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.487205</td>\n",
       "      <td>3.527650</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.040445</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.510328</td>\n",
       "      <td>3.484848</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.025480</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.491786</td>\n",
       "      <td>3.514706</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.022919</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           index  pos_impression  neg_impression  pos_selection  \\\n",
       "q6   numSelected             NaN             NaN       3.603306   \n",
       "q1   numSelected             NaN             NaN       3.615318   \n",
       "q24  numSelected             NaN             NaN       3.606119   \n",
       "q12  numSelected             NaN             NaN       3.363949   \n",
       "q20  numSelected             NaN             NaN       3.301105   \n",
       "q7   numSelected             NaN             NaN       3.427840   \n",
       "q15  numSelected             NaN             NaN       3.602804   \n",
       "q13  numSelected             NaN             NaN       3.600311   \n",
       "q2   numSelected             NaN             NaN       3.561404   \n",
       "q4   numSelected             NaN             NaN       3.488049   \n",
       "q11  numSelected             NaN             NaN       3.538550   \n",
       "q16  numSelected             NaN             NaN       3.538818   \n",
       "q18  numSelected             NaN             NaN       3.452454   \n",
       "q9   numSelected             NaN             NaN       3.515264   \n",
       "q23  numSelected             NaN             NaN       3.519507   \n",
       "q8   numSelected             NaN             NaN       3.477398   \n",
       "q3   numSelected             NaN             NaN       3.487205   \n",
       "q17  numSelected             NaN             NaN       3.510328   \n",
       "q21  numSelected             NaN             NaN       3.491786   \n",
       "\n",
       "     neg_selection  imprDiff   selDiff  \\\n",
       "q6        2.975000       NaN  0.628306   \n",
       "q1        3.056478       NaN  0.558839   \n",
       "q24       3.222772       NaN  0.383346   \n",
       "q12       3.702936       NaN  0.338987   \n",
       "q20       3.565257       NaN  0.264152   \n",
       "q7        3.646934       NaN  0.219094   \n",
       "q15       3.417079       NaN  0.185725   \n",
       "q13       3.418835       NaN  0.181476   \n",
       "q2        3.452005       NaN  0.109399   \n",
       "q4        3.594771       NaN  0.106722   \n",
       "q11       3.440620       NaN  0.097930   \n",
       "q16       3.441227       NaN  0.097592   \n",
       "q18       3.537594       NaN  0.085140   \n",
       "q9        3.452575       NaN  0.062689   \n",
       "q23       3.457983       NaN  0.061524   \n",
       "q8        3.535912       NaN  0.058514   \n",
       "q3        3.527650       NaN  0.040445   \n",
       "q17       3.484848       NaN  0.025480   \n",
       "q21       3.514706       NaN  0.022919   \n",
       "\n",
       "                                              question  \n",
       "q6   I found it easy to tell the system what movies...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q24      Overall, I am satisfied with the recommender.  \n",
       "q12  Being able to change relevance, diversity, and...  \n",
       "q20  I was not able to describe my preferences w.r....  \n",
       "q7   I found it easy to tell the system whether it ...  \n",
       "q15  Overall, after modifying the relevance, divers...  \n",
       "q13  Overall, the effect of tweaking relevance, div...  \n",
       "q2            The recommended movies were novel to me.  \n",
       "q4   The information provided for the recommended m...  \n",
       "q11  The initial values of sliders already provided...  \n",
       "q16  Modifying relevance, diversity, and, novelty v...  \n",
       "q18  The mechanism (slider) was sufficient to tell ...  \n",
       "q9   I understood the purpose of tweaking relevance...  \n",
       "q23  Appropriate values of relevance, diversity, an...  \n",
       "q8   The description of relevance, diversity, and, ...  \n",
       "q3                The recommended movies were diverse.  \n",
       "q17  The mechanism (slider) provided me with suffic...  \n",
       "q21  The mechanism (slider) for tweaking the object...  "
      ]
     },
     "execution_count": 202,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"numSelected\"].sort_values(\"selDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 203,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.795004</td>\n",
       "      <td>0.716422</td>\n",
       "      <td>0.773700</td>\n",
       "      <td>0.651004</td>\n",
       "      <td>0.078582</td>\n",
       "      <td>0.122695</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.787928</td>\n",
       "      <td>0.736729</td>\n",
       "      <td>0.768284</td>\n",
       "      <td>0.672308</td>\n",
       "      <td>0.051199</td>\n",
       "      <td>0.095976</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.793922</td>\n",
       "      <td>0.751913</td>\n",
       "      <td>0.781244</td>\n",
       "      <td>0.701802</td>\n",
       "      <td>0.042008</td>\n",
       "      <td>0.079441</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.797761</td>\n",
       "      <td>0.750459</td>\n",
       "      <td>0.772783</td>\n",
       "      <td>0.709696</td>\n",
       "      <td>0.047302</td>\n",
       "      <td>0.063088</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.759281</td>\n",
       "      <td>0.805182</td>\n",
       "      <td>0.723493</td>\n",
       "      <td>0.776474</td>\n",
       "      <td>0.045901</td>\n",
       "      <td>0.052981</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.781146</td>\n",
       "      <td>0.761762</td>\n",
       "      <td>0.763872</td>\n",
       "      <td>0.715001</td>\n",
       "      <td>0.019385</td>\n",
       "      <td>0.048871</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.772209</td>\n",
       "      <td>0.762896</td>\n",
       "      <td>0.743725</td>\n",
       "      <td>0.702949</td>\n",
       "      <td>0.009313</td>\n",
       "      <td>0.040776</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.770875</td>\n",
       "      <td>0.769730</td>\n",
       "      <td>0.747236</td>\n",
       "      <td>0.710412</td>\n",
       "      <td>0.001145</td>\n",
       "      <td>0.036824</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.775025</td>\n",
       "      <td>0.763705</td>\n",
       "      <td>0.750115</td>\n",
       "      <td>0.717210</td>\n",
       "      <td>0.011319</td>\n",
       "      <td>0.032904</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.772650</td>\n",
       "      <td>0.767787</td>\n",
       "      <td>0.750861</td>\n",
       "      <td>0.718750</td>\n",
       "      <td>0.004863</td>\n",
       "      <td>0.032111</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.766820</td>\n",
       "      <td>0.802664</td>\n",
       "      <td>0.733901</td>\n",
       "      <td>0.763037</td>\n",
       "      <td>0.035844</td>\n",
       "      <td>0.029136</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.759668</td>\n",
       "      <td>0.792594</td>\n",
       "      <td>0.729586</td>\n",
       "      <td>0.752097</td>\n",
       "      <td>0.032925</td>\n",
       "      <td>0.022510</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.770153</td>\n",
       "      <td>0.771934</td>\n",
       "      <td>0.741515</td>\n",
       "      <td>0.719649</td>\n",
       "      <td>0.001781</td>\n",
       "      <td>0.021865</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.767584</td>\n",
       "      <td>0.772806</td>\n",
       "      <td>0.748923</td>\n",
       "      <td>0.727456</td>\n",
       "      <td>0.005222</td>\n",
       "      <td>0.021467</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.772521</td>\n",
       "      <td>0.767521</td>\n",
       "      <td>0.744373</td>\n",
       "      <td>0.726100</td>\n",
       "      <td>0.004999</td>\n",
       "      <td>0.018273</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.767989</td>\n",
       "      <td>0.774584</td>\n",
       "      <td>0.741143</td>\n",
       "      <td>0.730014</td>\n",
       "      <td>0.006596</td>\n",
       "      <td>0.011129</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.774918</td>\n",
       "      <td>0.769117</td>\n",
       "      <td>0.731346</td>\n",
       "      <td>0.738849</td>\n",
       "      <td>0.005802</td>\n",
       "      <td>0.007503</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.770623</td>\n",
       "      <td>0.770422</td>\n",
       "      <td>0.738740</td>\n",
       "      <td>0.734337</td>\n",
       "      <td>0.000201</td>\n",
       "      <td>0.004403</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.766475</td>\n",
       "      <td>0.778786</td>\n",
       "      <td>0.735643</td>\n",
       "      <td>0.739703</td>\n",
       "      <td>0.012312</td>\n",
       "      <td>0.004061</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   tempNov        0.795004        0.716422       0.773700       0.651004   \n",
       "q7   tempNov        0.787928        0.736729       0.768284       0.672308   \n",
       "q15  tempNov        0.793922        0.751913       0.781244       0.701802   \n",
       "q2   tempNov        0.797761        0.750459       0.772783       0.709696   \n",
       "q9   tempNov        0.759281        0.805182       0.723493       0.776474   \n",
       "q18  tempNov        0.781146        0.761762       0.763872       0.715001   \n",
       "q6   tempNov        0.772209        0.762896       0.743725       0.702949   \n",
       "q24  tempNov        0.770875        0.769730       0.747236       0.710412   \n",
       "q12  tempNov        0.775025        0.763705       0.750115       0.717210   \n",
       "q17  tempNov        0.772650        0.767787       0.750861       0.718750   \n",
       "q4   tempNov        0.766820        0.802664       0.733901       0.763037   \n",
       "q23  tempNov        0.759668        0.792594       0.729586       0.752097   \n",
       "q1   tempNov        0.770153        0.771934       0.741515       0.719649   \n",
       "q13  tempNov        0.767584        0.772806       0.748923       0.727456   \n",
       "q16  tempNov        0.772521        0.767521       0.744373       0.726100   \n",
       "q8   tempNov        0.767989        0.774584       0.741143       0.730014   \n",
       "q20  tempNov        0.774918        0.769117       0.731346       0.738849   \n",
       "q11  tempNov        0.770623        0.770422       0.738740       0.734337   \n",
       "q21  tempNov        0.766475        0.778786       0.735643       0.739703   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.078582  0.122695               The recommended movies were diverse.  \n",
       "q7   0.051199  0.095976  I found it easy to tell the system whether it ...  \n",
       "q15  0.042008  0.079441  Overall, after modifying the relevance, divers...  \n",
       "q2   0.047302  0.063088           The recommended movies were novel to me.  \n",
       "q9   0.045901  0.052981  I understood the purpose of tweaking relevance...  \n",
       "q18  0.019385  0.048871  The mechanism (slider) was sufficient to tell ...  \n",
       "q6   0.009313  0.040776  I found it easy to tell the system what movies...  \n",
       "q24  0.001145  0.036824      Overall, I am satisfied with the recommender.  \n",
       "q12  0.011319  0.032904  Being able to change relevance, diversity, and...  \n",
       "q17  0.004863  0.032111  The mechanism (slider) provided me with suffic...  \n",
       "q4   0.035844  0.029136  The information provided for the recommended m...  \n",
       "q23  0.032925  0.022510  Appropriate values of relevance, diversity, an...  \n",
       "q1   0.001781  0.021865  The movies recommended to me matched my intere...  \n",
       "q13  0.005222  0.021467  Overall, the effect of tweaking relevance, div...  \n",
       "q16  0.004999  0.018273  Modifying relevance, diversity, and, novelty v...  \n",
       "q8   0.006596  0.011129  The description of relevance, diversity, and, ...  \n",
       "q20  0.005802  0.007503  I was not able to describe my preferences w.r....  \n",
       "q11  0.000201  0.004403  The initial values of sliders already provided...  \n",
       "q21  0.012312  0.004061  The mechanism (slider) for tweaking the object...  "
      ]
     },
     "execution_count": 203,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"tempNov\"].sort_values(\"selDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 204,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.014455</td>\n",
       "      <td>-0.023672</td>\n",
       "      <td>-0.017880</td>\n",
       "      <td>-0.033590</td>\n",
       "      <td>0.009217</td>\n",
       "      <td>0.015709</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.016795</td>\n",
       "      <td>-0.019752</td>\n",
       "      <td>-0.020477</td>\n",
       "      <td>-0.033198</td>\n",
       "      <td>0.002958</td>\n",
       "      <td>0.012721</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.016590</td>\n",
       "      <td>-0.019102</td>\n",
       "      <td>-0.019458</td>\n",
       "      <td>-0.030672</td>\n",
       "      <td>0.002512</td>\n",
       "      <td>0.011214</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.015095</td>\n",
       "      <td>-0.019102</td>\n",
       "      <td>-0.016679</td>\n",
       "      <td>-0.027273</td>\n",
       "      <td>0.004007</td>\n",
       "      <td>0.010595</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.015685</td>\n",
       "      <td>-0.020513</td>\n",
       "      <td>-0.019135</td>\n",
       "      <td>-0.029704</td>\n",
       "      <td>0.004828</td>\n",
       "      <td>0.010569</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.015119</td>\n",
       "      <td>-0.019150</td>\n",
       "      <td>-0.016976</td>\n",
       "      <td>-0.027163</td>\n",
       "      <td>0.004031</td>\n",
       "      <td>0.010186</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017003</td>\n",
       "      <td>-0.018485</td>\n",
       "      <td>-0.020938</td>\n",
       "      <td>-0.028860</td>\n",
       "      <td>0.001482</td>\n",
       "      <td>0.007923</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.015088</td>\n",
       "      <td>-0.018975</td>\n",
       "      <td>-0.018742</td>\n",
       "      <td>-0.025508</td>\n",
       "      <td>0.003887</td>\n",
       "      <td>0.006765</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.018607</td>\n",
       "      <td>-0.013380</td>\n",
       "      <td>-0.023843</td>\n",
       "      <td>-0.018890</td>\n",
       "      <td>0.005227</td>\n",
       "      <td>0.004953</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.016836</td>\n",
       "      <td>-0.018070</td>\n",
       "      <td>-0.020636</td>\n",
       "      <td>-0.025510</td>\n",
       "      <td>0.001235</td>\n",
       "      <td>0.004875</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017463</td>\n",
       "      <td>-0.016131</td>\n",
       "      <td>-0.022168</td>\n",
       "      <td>-0.026096</td>\n",
       "      <td>0.001332</td>\n",
       "      <td>0.003928</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.018644</td>\n",
       "      <td>-0.016896</td>\n",
       "      <td>-0.025498</td>\n",
       "      <td>-0.021612</td>\n",
       "      <td>0.001747</td>\n",
       "      <td>0.003886</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017453</td>\n",
       "      <td>-0.017157</td>\n",
       "      <td>-0.021262</td>\n",
       "      <td>-0.024316</td>\n",
       "      <td>0.000296</td>\n",
       "      <td>0.003054</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.018333</td>\n",
       "      <td>-0.016552</td>\n",
       "      <td>-0.020931</td>\n",
       "      <td>-0.023898</td>\n",
       "      <td>0.001781</td>\n",
       "      <td>0.002968</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.018465</td>\n",
       "      <td>-0.015587</td>\n",
       "      <td>-0.023425</td>\n",
       "      <td>-0.021343</td>\n",
       "      <td>0.002878</td>\n",
       "      <td>0.002082</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017952</td>\n",
       "      <td>-0.016330</td>\n",
       "      <td>-0.021844</td>\n",
       "      <td>-0.023816</td>\n",
       "      <td>0.001623</td>\n",
       "      <td>0.001972</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017698</td>\n",
       "      <td>-0.016568</td>\n",
       "      <td>-0.022164</td>\n",
       "      <td>-0.023439</td>\n",
       "      <td>0.001130</td>\n",
       "      <td>0.001276</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.017085</td>\n",
       "      <td>-0.017663</td>\n",
       "      <td>-0.022130</td>\n",
       "      <td>-0.023260</td>\n",
       "      <td>0.000577</td>\n",
       "      <td>0.001130</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.018048</td>\n",
       "      <td>-0.015858</td>\n",
       "      <td>-0.022226</td>\n",
       "      <td>-0.023311</td>\n",
       "      <td>0.002190</td>\n",
       "      <td>0.001085</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   intNov       -0.014455       -0.023672      -0.017880      -0.033590   \n",
       "q6   intNov       -0.016795       -0.019752      -0.020477      -0.033198   \n",
       "q24  intNov       -0.016590       -0.019102      -0.019458      -0.030672   \n",
       "q15  intNov       -0.015095       -0.019102      -0.016679      -0.027273   \n",
       "q7   intNov       -0.015685       -0.020513      -0.019135      -0.029704   \n",
       "q18  intNov       -0.015119       -0.019150      -0.016976      -0.027163   \n",
       "q1   intNov       -0.017003       -0.018485      -0.020938      -0.028860   \n",
       "q2   intNov       -0.015088       -0.018975      -0.018742      -0.025508   \n",
       "q9   intNov       -0.018607       -0.013380      -0.023843      -0.018890   \n",
       "q12  intNov       -0.016836       -0.018070      -0.020636      -0.025510   \n",
       "q4   intNov       -0.017463       -0.016131      -0.022168      -0.026096   \n",
       "q20  intNov       -0.018644       -0.016896      -0.025498      -0.021612   \n",
       "q17  intNov       -0.017453       -0.017157      -0.021262      -0.024316   \n",
       "q13  intNov       -0.018333       -0.016552      -0.020931      -0.023898   \n",
       "q16  intNov       -0.018465       -0.015587      -0.023425      -0.021343   \n",
       "q8   intNov       -0.017952       -0.016330      -0.021844      -0.023816   \n",
       "q21  intNov       -0.017698       -0.016568      -0.022164      -0.023439   \n",
       "q11  intNov       -0.017085       -0.017663      -0.022130      -0.023260   \n",
       "q23  intNov       -0.018048       -0.015858      -0.022226      -0.023311   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.009217  0.015709               The recommended movies were diverse.  \n",
       "q6   0.002958  0.012721  I found it easy to tell the system what movies...  \n",
       "q24  0.002512  0.011214      Overall, I am satisfied with the recommender.  \n",
       "q15  0.004007  0.010595  Overall, after modifying the relevance, divers...  \n",
       "q7   0.004828  0.010569  I found it easy to tell the system whether it ...  \n",
       "q18  0.004031  0.010186  The mechanism (slider) was sufficient to tell ...  \n",
       "q1   0.001482  0.007923  The movies recommended to me matched my intere...  \n",
       "q2   0.003887  0.006765           The recommended movies were novel to me.  \n",
       "q9   0.005227  0.004953  I understood the purpose of tweaking relevance...  \n",
       "q12  0.001235  0.004875  Being able to change relevance, diversity, and...  \n",
       "q4   0.001332  0.003928  The information provided for the recommended m...  \n",
       "q20  0.001747  0.003886  I was not able to describe my preferences w.r....  \n",
       "q17  0.000296  0.003054  The mechanism (slider) provided me with suffic...  \n",
       "q13  0.001781  0.002968  Overall, the effect of tweaking relevance, div...  \n",
       "q16  0.002878  0.002082  Modifying relevance, diversity, and, novelty v...  \n",
       "q8   0.001623  0.001972  The description of relevance, diversity, and, ...  \n",
       "q21  0.001130  0.001276  The mechanism (slider) for tweaking the object...  \n",
       "q11  0.000577  0.001130  The initial values of sliders already provided...  \n",
       "q23  0.002190  0.001085  Appropriate values of relevance, diversity, an...  "
      ]
     },
     "execution_count": 204,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"intNov\"].sort_values(\"selDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 205,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.930034</td>\n",
       "      <td>0.915141</td>\n",
       "      <td>0.908014</td>\n",
       "      <td>0.865407</td>\n",
       "      <td>0.014892</td>\n",
       "      <td>0.042607</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.925129</td>\n",
       "      <td>0.926048</td>\n",
       "      <td>0.901225</td>\n",
       "      <td>0.879820</td>\n",
       "      <td>0.000919</td>\n",
       "      <td>0.021405</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.927783</td>\n",
       "      <td>0.920758</td>\n",
       "      <td>0.902162</td>\n",
       "      <td>0.881008</td>\n",
       "      <td>0.007025</td>\n",
       "      <td>0.021154</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.928894</td>\n",
       "      <td>0.922612</td>\n",
       "      <td>0.906010</td>\n",
       "      <td>0.886721</td>\n",
       "      <td>0.006282</td>\n",
       "      <td>0.019289</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.929501</td>\n",
       "      <td>0.922370</td>\n",
       "      <td>0.905086</td>\n",
       "      <td>0.887776</td>\n",
       "      <td>0.007132</td>\n",
       "      <td>0.017309</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.926322</td>\n",
       "      <td>0.921164</td>\n",
       "      <td>0.897662</td>\n",
       "      <td>0.883155</td>\n",
       "      <td>0.005158</td>\n",
       "      <td>0.014507</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.925530</td>\n",
       "      <td>0.924920</td>\n",
       "      <td>0.897989</td>\n",
       "      <td>0.884850</td>\n",
       "      <td>0.000610</td>\n",
       "      <td>0.013139</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923401</td>\n",
       "      <td>0.929448</td>\n",
       "      <td>0.891587</td>\n",
       "      <td>0.902779</td>\n",
       "      <td>0.006048</td>\n",
       "      <td>0.011192</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923672</td>\n",
       "      <td>0.930706</td>\n",
       "      <td>0.892428</td>\n",
       "      <td>0.903560</td>\n",
       "      <td>0.007034</td>\n",
       "      <td>0.011131</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.924730</td>\n",
       "      <td>0.931159</td>\n",
       "      <td>0.896287</td>\n",
       "      <td>0.886564</td>\n",
       "      <td>0.006429</td>\n",
       "      <td>0.009723</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.928824</td>\n",
       "      <td>0.922561</td>\n",
       "      <td>0.900581</td>\n",
       "      <td>0.890915</td>\n",
       "      <td>0.006263</td>\n",
       "      <td>0.009666</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923151</td>\n",
       "      <td>0.928821</td>\n",
       "      <td>0.891997</td>\n",
       "      <td>0.900060</td>\n",
       "      <td>0.005670</td>\n",
       "      <td>0.008062</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923732</td>\n",
       "      <td>0.928775</td>\n",
       "      <td>0.892786</td>\n",
       "      <td>0.900327</td>\n",
       "      <td>0.005043</td>\n",
       "      <td>0.007541</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.926715</td>\n",
       "      <td>0.923389</td>\n",
       "      <td>0.897404</td>\n",
       "      <td>0.892037</td>\n",
       "      <td>0.003326</td>\n",
       "      <td>0.005367</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923336</td>\n",
       "      <td>0.928666</td>\n",
       "      <td>0.893435</td>\n",
       "      <td>0.898311</td>\n",
       "      <td>0.005331</td>\n",
       "      <td>0.004876</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.922435</td>\n",
       "      <td>0.927668</td>\n",
       "      <td>0.897814</td>\n",
       "      <td>0.893227</td>\n",
       "      <td>0.005233</td>\n",
       "      <td>0.004587</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.926026</td>\n",
       "      <td>0.925193</td>\n",
       "      <td>0.893873</td>\n",
       "      <td>0.895723</td>\n",
       "      <td>0.000833</td>\n",
       "      <td>0.001850</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.923488</td>\n",
       "      <td>0.928088</td>\n",
       "      <td>0.894712</td>\n",
       "      <td>0.896083</td>\n",
       "      <td>0.004600</td>\n",
       "      <td>0.001371</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.925123</td>\n",
       "      <td>0.925756</td>\n",
       "      <td>0.894682</td>\n",
       "      <td>0.896022</td>\n",
       "      <td>0.000633</td>\n",
       "      <td>0.001340</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   collDiv        0.930034        0.915141       0.908014       0.865407   \n",
       "q24  collDiv        0.925129        0.926048       0.901225       0.879820   \n",
       "q7   collDiv        0.927783        0.920758       0.902162       0.881008   \n",
       "q15  collDiv        0.928894        0.922612       0.906010       0.886721   \n",
       "q2   collDiv        0.929501        0.922370       0.905086       0.887776   \n",
       "q6   collDiv        0.926322        0.921164       0.897662       0.883155   \n",
       "q1   collDiv        0.925530        0.924920       0.897989       0.884850   \n",
       "q21  collDiv        0.923401        0.929448       0.891587       0.902779   \n",
       "q9   collDiv        0.923672        0.930706       0.892428       0.903560   \n",
       "q4   collDiv        0.924730        0.931159       0.896287       0.886564   \n",
       "q18  collDiv        0.928824        0.922561       0.900581       0.890915   \n",
       "q16  collDiv        0.923151        0.928821       0.891997       0.900060   \n",
       "q23  collDiv        0.923732        0.928775       0.892786       0.900327   \n",
       "q12  collDiv        0.926715        0.923389       0.897404       0.892037   \n",
       "q8   collDiv        0.923336        0.928666       0.893435       0.898311   \n",
       "q13  collDiv        0.922435        0.927668       0.897814       0.893227   \n",
       "q20  collDiv        0.926026        0.925193       0.893873       0.895723   \n",
       "q11  collDiv        0.923488        0.928088       0.894712       0.896083   \n",
       "q17  collDiv        0.925123        0.925756       0.894682       0.896022   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.014892  0.042607               The recommended movies were diverse.  \n",
       "q24  0.000919  0.021405      Overall, I am satisfied with the recommender.  \n",
       "q7   0.007025  0.021154  I found it easy to tell the system whether it ...  \n",
       "q15  0.006282  0.019289  Overall, after modifying the relevance, divers...  \n",
       "q2   0.007132  0.017309           The recommended movies were novel to me.  \n",
       "q6   0.005158  0.014507  I found it easy to tell the system what movies...  \n",
       "q1   0.000610  0.013139  The movies recommended to me matched my intere...  \n",
       "q21  0.006048  0.011192  The mechanism (slider) for tweaking the object...  \n",
       "q9   0.007034  0.011131  I understood the purpose of tweaking relevance...  \n",
       "q4   0.006429  0.009723  The information provided for the recommended m...  \n",
       "q18  0.006263  0.009666  The mechanism (slider) was sufficient to tell ...  \n",
       "q16  0.005670  0.008062  Modifying relevance, diversity, and, novelty v...  \n",
       "q23  0.005043  0.007541  Appropriate values of relevance, diversity, an...  \n",
       "q12  0.003326  0.005367  Being able to change relevance, diversity, and...  \n",
       "q8   0.005331  0.004876  The description of relevance, diversity, and, ...  \n",
       "q13  0.005233  0.004587  Overall, the effect of tweaking relevance, div...  \n",
       "q20  0.000833  0.001850  I was not able to describe my preferences w.r....  \n",
       "q11  0.004600  0.001371  The initial values of sliders already provided...  \n",
       "q17  0.000633  0.001340  The mechanism (slider) provided me with suffic...  "
      ]
     },
     "execution_count": 205,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"collDiv\"].sort_values(\"selDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 206,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.350439</td>\n",
       "      <td>0.348100</td>\n",
       "      <td>0.256272</td>\n",
       "      <td>0.194971</td>\n",
       "      <td>0.002339</td>\n",
       "      <td>0.061301</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.350847</td>\n",
       "      <td>0.348017</td>\n",
       "      <td>0.260039</td>\n",
       "      <td>0.210101</td>\n",
       "      <td>0.002830</td>\n",
       "      <td>0.049938</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.355235</td>\n",
       "      <td>0.338483</td>\n",
       "      <td>0.257323</td>\n",
       "      <td>0.219911</td>\n",
       "      <td>0.016752</td>\n",
       "      <td>0.037412</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.349262</td>\n",
       "      <td>0.352755</td>\n",
       "      <td>0.253663</td>\n",
       "      <td>0.217353</td>\n",
       "      <td>0.003493</td>\n",
       "      <td>0.036310</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.357473</td>\n",
       "      <td>0.344082</td>\n",
       "      <td>0.266031</td>\n",
       "      <td>0.230310</td>\n",
       "      <td>0.013391</td>\n",
       "      <td>0.035721</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.354930</td>\n",
       "      <td>0.346397</td>\n",
       "      <td>0.261964</td>\n",
       "      <td>0.234059</td>\n",
       "      <td>0.008534</td>\n",
       "      <td>0.027904</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.351816</td>\n",
       "      <td>0.347676</td>\n",
       "      <td>0.258063</td>\n",
       "      <td>0.230456</td>\n",
       "      <td>0.004140</td>\n",
       "      <td>0.027607</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.356011</td>\n",
       "      <td>0.338369</td>\n",
       "      <td>0.254611</td>\n",
       "      <td>0.228598</td>\n",
       "      <td>0.017642</td>\n",
       "      <td>0.026013</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.355206</td>\n",
       "      <td>0.345727</td>\n",
       "      <td>0.259870</td>\n",
       "      <td>0.234896</td>\n",
       "      <td>0.009479</td>\n",
       "      <td>0.024974</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.351750</td>\n",
       "      <td>0.348692</td>\n",
       "      <td>0.258147</td>\n",
       "      <td>0.236547</td>\n",
       "      <td>0.003058</td>\n",
       "      <td>0.021600</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.346638</td>\n",
       "      <td>0.356879</td>\n",
       "      <td>0.250863</td>\n",
       "      <td>0.236432</td>\n",
       "      <td>0.010241</td>\n",
       "      <td>0.014431</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.351972</td>\n",
       "      <td>0.347044</td>\n",
       "      <td>0.251616</td>\n",
       "      <td>0.237867</td>\n",
       "      <td>0.004928</td>\n",
       "      <td>0.013749</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.352712</td>\n",
       "      <td>0.349145</td>\n",
       "      <td>0.237140</td>\n",
       "      <td>0.249115</td>\n",
       "      <td>0.003567</td>\n",
       "      <td>0.011976</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.348384</td>\n",
       "      <td>0.352512</td>\n",
       "      <td>0.250758</td>\n",
       "      <td>0.239315</td>\n",
       "      <td>0.004128</td>\n",
       "      <td>0.011444</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.349327</td>\n",
       "      <td>0.356001</td>\n",
       "      <td>0.244964</td>\n",
       "      <td>0.255972</td>\n",
       "      <td>0.006674</td>\n",
       "      <td>0.011008</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.348547</td>\n",
       "      <td>0.353007</td>\n",
       "      <td>0.248351</td>\n",
       "      <td>0.241571</td>\n",
       "      <td>0.004460</td>\n",
       "      <td>0.006780</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.348618</td>\n",
       "      <td>0.352241</td>\n",
       "      <td>0.244075</td>\n",
       "      <td>0.249552</td>\n",
       "      <td>0.003622</td>\n",
       "      <td>0.005477</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.347517</td>\n",
       "      <td>0.353546</td>\n",
       "      <td>0.244900</td>\n",
       "      <td>0.247959</td>\n",
       "      <td>0.006028</td>\n",
       "      <td>0.003059</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.347176</td>\n",
       "      <td>0.358768</td>\n",
       "      <td>0.245552</td>\n",
       "      <td>0.247805</td>\n",
       "      <td>0.011592</td>\n",
       "      <td>0.002253</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q6   cbDiv        0.350439        0.348100       0.256272       0.194971   \n",
       "q24  cbDiv        0.350847        0.348017       0.260039       0.210101   \n",
       "q3   cbDiv        0.355235        0.338483       0.257323       0.219911   \n",
       "q1   cbDiv        0.349262        0.352755       0.253663       0.217353   \n",
       "q15  cbDiv        0.357473        0.344082       0.266031       0.230310   \n",
       "q2   cbDiv        0.354930        0.346397       0.261964       0.234059   \n",
       "q17  cbDiv        0.351816        0.347676       0.258063       0.230456   \n",
       "q7   cbDiv        0.356011        0.338369       0.254611       0.228598   \n",
       "q18  cbDiv        0.355206        0.345727       0.259870       0.234896   \n",
       "q13  cbDiv        0.351750        0.348692       0.258147       0.236547   \n",
       "q23  cbDiv        0.346638        0.356879       0.250863       0.236432   \n",
       "q12  cbDiv        0.351972        0.347044       0.251616       0.237867   \n",
       "q20  cbDiv        0.352712        0.349145       0.237140       0.249115   \n",
       "q16  cbDiv        0.348384        0.352512       0.250758       0.239315   \n",
       "q4   cbDiv        0.349327        0.356001       0.244964       0.255972   \n",
       "q21  cbDiv        0.348547        0.353007       0.248351       0.241571   \n",
       "q8   cbDiv        0.348618        0.352241       0.244075       0.249552   \n",
       "q11  cbDiv        0.347517        0.353546       0.244900       0.247959   \n",
       "q9   cbDiv        0.347176        0.358768       0.245552       0.247805   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q6   0.002339  0.061301  I found it easy to tell the system what movies...  \n",
       "q24  0.002830  0.049938      Overall, I am satisfied with the recommender.  \n",
       "q3   0.016752  0.037412               The recommended movies were diverse.  \n",
       "q1   0.003493  0.036310  The movies recommended to me matched my intere...  \n",
       "q15  0.013391  0.035721  Overall, after modifying the relevance, divers...  \n",
       "q2   0.008534  0.027904           The recommended movies were novel to me.  \n",
       "q17  0.004140  0.027607  The mechanism (slider) provided me with suffic...  \n",
       "q7   0.017642  0.026013  I found it easy to tell the system whether it ...  \n",
       "q18  0.009479  0.024974  The mechanism (slider) was sufficient to tell ...  \n",
       "q13  0.003058  0.021600  Overall, the effect of tweaking relevance, div...  \n",
       "q23  0.010241  0.014431  Appropriate values of relevance, diversity, an...  \n",
       "q12  0.004928  0.013749  Being able to change relevance, diversity, and...  \n",
       "q20  0.003567  0.011976  I was not able to describe my preferences w.r....  \n",
       "q16  0.004128  0.011444  Modifying relevance, diversity, and, novelty v...  \n",
       "q4   0.006674  0.011008  The information provided for the recommended m...  \n",
       "q21  0.004460  0.006780  The mechanism (slider) for tweaking the object...  \n",
       "q8   0.003622  0.005477  The description of relevance, diversity, and, ...  \n",
       "q11  0.006028  0.003059  The initial values of sliders already provided...  \n",
       "q9   0.011592  0.002253  I understood the purpose of tweaking relevance...  "
      ]
     },
     "execution_count": 206,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"cbDiv\"].sort_values(\"selDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## The same as above, but only for MORS"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 207,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.377078</td>\n",
       "      <td>0.376764</td>\n",
       "      <td>0.241445</td>\n",
       "      <td>0.212214</td>\n",
       "      <td>0.000314</td>\n",
       "      <td>0.029231</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>cbDivMG</td>\n",
       "      <td>0.473563</td>\n",
       "      <td>0.472464</td>\n",
       "      <td>0.339485</td>\n",
       "      <td>0.309153</td>\n",
       "      <td>0.001099</td>\n",
       "      <td>0.030332</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.975155</td>\n",
       "      <td>0.971818</td>\n",
       "      <td>0.939432</td>\n",
       "      <td>0.933840</td>\n",
       "      <td>0.003337</td>\n",
       "      <td>0.005591</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007312</td>\n",
       "      <td>-0.007999</td>\n",
       "      <td>-0.010725</td>\n",
       "      <td>-0.016180</td>\n",
       "      <td>0.000687</td>\n",
       "      <td>0.005455</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.921642</td>\n",
       "      <td>2.661765</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.259877</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.117819</td>\n",
       "      <td>1.144265</td>\n",
       "      <td>1.288887</td>\n",
       "      <td>1.373842</td>\n",
       "      <td>0.026445</td>\n",
       "      <td>0.084955</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.895486</td>\n",
       "      <td>0.887959</td>\n",
       "      <td>0.855307</td>\n",
       "      <td>0.824471</td>\n",
       "      <td>0.007526</td>\n",
       "      <td>0.030836</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>cbDiv</td>\n",
       "      <td>0.375097</td>\n",
       "      <td>0.379706</td>\n",
       "      <td>0.228748</td>\n",
       "      <td>0.245944</td>\n",
       "      <td>0.004608</td>\n",
       "      <td>0.017196</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>cbDivMG</td>\n",
       "      <td>0.473793</td>\n",
       "      <td>0.472664</td>\n",
       "      <td>0.329726</td>\n",
       "      <td>0.338907</td>\n",
       "      <td>0.001129</td>\n",
       "      <td>0.009181</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.971293</td>\n",
       "      <td>0.978852</td>\n",
       "      <td>0.935167</td>\n",
       "      <td>0.943112</td>\n",
       "      <td>0.007558</td>\n",
       "      <td>0.007945</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           index  pos_impression  neg_impression  pos_selection  \\\n",
       "q1         cbDiv        0.377078        0.376764       0.241445   \n",
       "q1       cbDivMG        0.473563        0.472464       0.339485   \n",
       "q1       collDiv        0.975155        0.971818       0.939432   \n",
       "q1        intNov       -0.007312       -0.007999      -0.010725   \n",
       "q1   numSelected             NaN             NaN       2.921642   \n",
       "q1     relevance        1.117819        1.144265       1.288887   \n",
       "q1       tempNov        0.895486        0.887959       0.855307   \n",
       "q11        cbDiv        0.375097        0.379706       0.228748   \n",
       "q11      cbDivMG        0.473793        0.472664       0.329726   \n",
       "q11      collDiv        0.971293        0.978852       0.935167   \n",
       "\n",
       "     neg_selection  imprDiff   selDiff  \\\n",
       "q1        0.212214  0.000314  0.029231   \n",
       "q1        0.309153  0.001099  0.030332   \n",
       "q1        0.933840  0.003337  0.005591   \n",
       "q1       -0.016180  0.000687  0.005455   \n",
       "q1        2.661765       NaN  0.259877   \n",
       "q1        1.373842  0.026445  0.084955   \n",
       "q1        0.824471  0.007526  0.030836   \n",
       "q11       0.245944  0.004608  0.017196   \n",
       "q11       0.338907  0.001129  0.009181   \n",
       "q11       0.943112  0.007558  0.007945   \n",
       "\n",
       "                                              question  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q11  The initial values of sliders already provided...  \n",
       "q11  The initial values of sliders already provided...  \n",
       "q11  The initial values of sliders already provided...  "
      ]
     },
     "execution_count": 207,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfGIRestr = dfGroupedImpressions.loc[dfGroupedImpressions.algorithm !=\"BETA\"]\n",
    "dfGSRestr = dfGroupedSelections.loc[dfGroupedSelections.algorithm !=\"BETA\"]\n",
    "qs = dfQuestionnaire[\"query\"].unique()\n",
    "res = []\n",
    "for q in qs:    \n",
    "    res.append(differencesWrtQVals(q, dfGIRestr, dfGSRestr))\n",
    "resDF = pd.concat(res).reset_index().set_index(\"question\")\n",
    "resDF[\"imprDiff\"] = (resDF[\"pos_impression\"] - resDF[\"neg_impression\"]).abs() \n",
    "resDF[\"selDiff\"] = (resDF[\"pos_selection\"] - resDF[\"neg_selection\"]).abs() \n",
    "resDF = resDF.join(dfQuestionnaire[[\"query\",\"question\"]].drop_duplicates().set_index(\"query\"))\n",
    "resDF.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 208,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.177826</td>\n",
       "      <td>1.047089</td>\n",
       "      <td>1.332751</td>\n",
       "      <td>1.265118</td>\n",
       "      <td>0.130737</td>\n",
       "      <td>0.067634</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.160480</td>\n",
       "      <td>1.041880</td>\n",
       "      <td>1.312539</td>\n",
       "      <td>1.290050</td>\n",
       "      <td>0.118600</td>\n",
       "      <td>0.022489</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.108731</td>\n",
       "      <td>1.191446</td>\n",
       "      <td>1.284742</td>\n",
       "      <td>1.422623</td>\n",
       "      <td>0.082714</td>\n",
       "      <td>0.137882</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.108520</td>\n",
       "      <td>1.169828</td>\n",
       "      <td>1.301086</td>\n",
       "      <td>1.320263</td>\n",
       "      <td>0.061308</td>\n",
       "      <td>0.019176</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.154358</td>\n",
       "      <td>1.100836</td>\n",
       "      <td>1.321740</td>\n",
       "      <td>1.293527</td>\n",
       "      <td>0.053522</td>\n",
       "      <td>0.028213</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.118164</td>\n",
       "      <td>1.170140</td>\n",
       "      <td>1.300192</td>\n",
       "      <td>1.357543</td>\n",
       "      <td>0.051976</td>\n",
       "      <td>0.057351</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.104319</td>\n",
       "      <td>1.152874</td>\n",
       "      <td>1.297525</td>\n",
       "      <td>1.319302</td>\n",
       "      <td>0.048556</td>\n",
       "      <td>0.021777</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.107940</td>\n",
       "      <td>1.155240</td>\n",
       "      <td>1.293449</td>\n",
       "      <td>1.333300</td>\n",
       "      <td>0.047300</td>\n",
       "      <td>0.039852</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.139529</td>\n",
       "      <td>1.092502</td>\n",
       "      <td>1.308687</td>\n",
       "      <td>1.300386</td>\n",
       "      <td>0.047028</td>\n",
       "      <td>0.008301</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.135799</td>\n",
       "      <td>1.093941</td>\n",
       "      <td>1.303523</td>\n",
       "      <td>1.313124</td>\n",
       "      <td>0.041858</td>\n",
       "      <td>0.009601</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.107660</td>\n",
       "      <td>1.148761</td>\n",
       "      <td>1.285402</td>\n",
       "      <td>1.341209</td>\n",
       "      <td>0.041100</td>\n",
       "      <td>0.055807</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.111754</td>\n",
       "      <td>1.141543</td>\n",
       "      <td>1.300748</td>\n",
       "      <td>1.313971</td>\n",
       "      <td>0.029789</td>\n",
       "      <td>0.013224</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.117819</td>\n",
       "      <td>1.144265</td>\n",
       "      <td>1.288887</td>\n",
       "      <td>1.373842</td>\n",
       "      <td>0.026445</td>\n",
       "      <td>0.084955</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.114048</td>\n",
       "      <td>1.130849</td>\n",
       "      <td>1.294095</td>\n",
       "      <td>1.316162</td>\n",
       "      <td>0.016801</td>\n",
       "      <td>0.022067</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.134300</td>\n",
       "      <td>1.120066</td>\n",
       "      <td>1.357204</td>\n",
       "      <td>1.289576</td>\n",
       "      <td>0.014233</td>\n",
       "      <td>0.067628</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.118974</td>\n",
       "      <td>1.132856</td>\n",
       "      <td>1.312426</td>\n",
       "      <td>1.292776</td>\n",
       "      <td>0.013882</td>\n",
       "      <td>0.019650</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.129115</td>\n",
       "      <td>1.119130</td>\n",
       "      <td>1.307911</td>\n",
       "      <td>1.304559</td>\n",
       "      <td>0.009985</td>\n",
       "      <td>0.003352</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.119587</td>\n",
       "      <td>1.126844</td>\n",
       "      <td>1.297770</td>\n",
       "      <td>1.313197</td>\n",
       "      <td>0.007257</td>\n",
       "      <td>0.015427</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.123678</td>\n",
       "      <td>1.123401</td>\n",
       "      <td>1.298650</td>\n",
       "      <td>1.316294</td>\n",
       "      <td>0.000276</td>\n",
       "      <td>0.017644</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q11  relevance        1.177826        1.047089       1.332751       1.265118   \n",
       "q3   relevance        1.160480        1.041880       1.312539       1.290050   \n",
       "q6   relevance        1.108731        1.191446       1.284742       1.422623   \n",
       "q9   relevance        1.108520        1.169828       1.301086       1.320263   \n",
       "q2   relevance        1.154358        1.100836       1.321740       1.293527   \n",
       "q4   relevance        1.118164        1.170140       1.300192       1.357543   \n",
       "q12  relevance        1.104319        1.152874       1.297525       1.319302   \n",
       "q23  relevance        1.107940        1.155240       1.293449       1.333300   \n",
       "q7   relevance        1.139529        1.092502       1.308687       1.300386   \n",
       "q24  relevance        1.135799        1.093941       1.303523       1.313124   \n",
       "q8   relevance        1.107660        1.148761       1.285402       1.341209   \n",
       "q16  relevance        1.111754        1.141543       1.300748       1.313971   \n",
       "q1   relevance        1.117819        1.144265       1.288887       1.373842   \n",
       "q13  relevance        1.114048        1.130849       1.294095       1.316162   \n",
       "q20  relevance        1.134300        1.120066       1.357204       1.289576   \n",
       "q21  relevance        1.118974        1.132856       1.312426       1.292776   \n",
       "q15  relevance        1.129115        1.119130       1.307911       1.304559   \n",
       "q18  relevance        1.119587        1.126844       1.297770       1.313197   \n",
       "q17  relevance        1.123678        1.123401       1.298650       1.316294   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q11  0.130737  0.067634  The initial values of sliders already provided...  \n",
       "q3   0.118600  0.022489               The recommended movies were diverse.  \n",
       "q6   0.082714  0.137882  I found it easy to tell the system what movies...  \n",
       "q9   0.061308  0.019176  I understood the purpose of tweaking relevance...  \n",
       "q2   0.053522  0.028213           The recommended movies were novel to me.  \n",
       "q4   0.051976  0.057351  The information provided for the recommended m...  \n",
       "q12  0.048556  0.021777  Being able to change relevance, diversity, and...  \n",
       "q23  0.047300  0.039852  Appropriate values of relevance, diversity, an...  \n",
       "q7   0.047028  0.008301  I found it easy to tell the system whether it ...  \n",
       "q24  0.041858  0.009601      Overall, I am satisfied with the recommender.  \n",
       "q8   0.041100  0.055807  The description of relevance, diversity, and, ...  \n",
       "q16  0.029789  0.013224  Modifying relevance, diversity, and, novelty v...  \n",
       "q1   0.026445  0.084955  The movies recommended to me matched my intere...  \n",
       "q13  0.016801  0.022067  Overall, the effect of tweaking relevance, div...  \n",
       "q20  0.014233  0.067628  I was not able to describe my preferences w.r....  \n",
       "q21  0.013882  0.019650  The mechanism (slider) for tweaking the object...  \n",
       "q15  0.009985  0.003352  Overall, after modifying the relevance, divers...  \n",
       "q18  0.007257  0.015427  The mechanism (slider) was sufficient to tell ...  \n",
       "q17  0.000276  0.017644  The mechanism (slider) provided me with suffic...  "
      ]
     },
     "execution_count": 208,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"relevance\"].sort_values(\"imprDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 209,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.108731</td>\n",
       "      <td>1.191446</td>\n",
       "      <td>1.284742</td>\n",
       "      <td>1.422623</td>\n",
       "      <td>0.082714</td>\n",
       "      <td>0.137882</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.117819</td>\n",
       "      <td>1.144265</td>\n",
       "      <td>1.288887</td>\n",
       "      <td>1.373842</td>\n",
       "      <td>0.026445</td>\n",
       "      <td>0.084955</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.177826</td>\n",
       "      <td>1.047089</td>\n",
       "      <td>1.332751</td>\n",
       "      <td>1.265118</td>\n",
       "      <td>0.130737</td>\n",
       "      <td>0.067634</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.134300</td>\n",
       "      <td>1.120066</td>\n",
       "      <td>1.357204</td>\n",
       "      <td>1.289576</td>\n",
       "      <td>0.014233</td>\n",
       "      <td>0.067628</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.118164</td>\n",
       "      <td>1.170140</td>\n",
       "      <td>1.300192</td>\n",
       "      <td>1.357543</td>\n",
       "      <td>0.051976</td>\n",
       "      <td>0.057351</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.107660</td>\n",
       "      <td>1.148761</td>\n",
       "      <td>1.285402</td>\n",
       "      <td>1.341209</td>\n",
       "      <td>0.041100</td>\n",
       "      <td>0.055807</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.107940</td>\n",
       "      <td>1.155240</td>\n",
       "      <td>1.293449</td>\n",
       "      <td>1.333300</td>\n",
       "      <td>0.047300</td>\n",
       "      <td>0.039852</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.154358</td>\n",
       "      <td>1.100836</td>\n",
       "      <td>1.321740</td>\n",
       "      <td>1.293527</td>\n",
       "      <td>0.053522</td>\n",
       "      <td>0.028213</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.160480</td>\n",
       "      <td>1.041880</td>\n",
       "      <td>1.312539</td>\n",
       "      <td>1.290050</td>\n",
       "      <td>0.118600</td>\n",
       "      <td>0.022489</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.114048</td>\n",
       "      <td>1.130849</td>\n",
       "      <td>1.294095</td>\n",
       "      <td>1.316162</td>\n",
       "      <td>0.016801</td>\n",
       "      <td>0.022067</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.104319</td>\n",
       "      <td>1.152874</td>\n",
       "      <td>1.297525</td>\n",
       "      <td>1.319302</td>\n",
       "      <td>0.048556</td>\n",
       "      <td>0.021777</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.118974</td>\n",
       "      <td>1.132856</td>\n",
       "      <td>1.312426</td>\n",
       "      <td>1.292776</td>\n",
       "      <td>0.013882</td>\n",
       "      <td>0.019650</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.108520</td>\n",
       "      <td>1.169828</td>\n",
       "      <td>1.301086</td>\n",
       "      <td>1.320263</td>\n",
       "      <td>0.061308</td>\n",
       "      <td>0.019176</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.123678</td>\n",
       "      <td>1.123401</td>\n",
       "      <td>1.298650</td>\n",
       "      <td>1.316294</td>\n",
       "      <td>0.000276</td>\n",
       "      <td>0.017644</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.119587</td>\n",
       "      <td>1.126844</td>\n",
       "      <td>1.297770</td>\n",
       "      <td>1.313197</td>\n",
       "      <td>0.007257</td>\n",
       "      <td>0.015427</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.111754</td>\n",
       "      <td>1.141543</td>\n",
       "      <td>1.300748</td>\n",
       "      <td>1.313971</td>\n",
       "      <td>0.029789</td>\n",
       "      <td>0.013224</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.135799</td>\n",
       "      <td>1.093941</td>\n",
       "      <td>1.303523</td>\n",
       "      <td>1.313124</td>\n",
       "      <td>0.041858</td>\n",
       "      <td>0.009601</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.139529</td>\n",
       "      <td>1.092502</td>\n",
       "      <td>1.308687</td>\n",
       "      <td>1.300386</td>\n",
       "      <td>0.047028</td>\n",
       "      <td>0.008301</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>relevance</td>\n",
       "      <td>1.129115</td>\n",
       "      <td>1.119130</td>\n",
       "      <td>1.307911</td>\n",
       "      <td>1.304559</td>\n",
       "      <td>0.009985</td>\n",
       "      <td>0.003352</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q6   relevance        1.108731        1.191446       1.284742       1.422623   \n",
       "q1   relevance        1.117819        1.144265       1.288887       1.373842   \n",
       "q11  relevance        1.177826        1.047089       1.332751       1.265118   \n",
       "q20  relevance        1.134300        1.120066       1.357204       1.289576   \n",
       "q4   relevance        1.118164        1.170140       1.300192       1.357543   \n",
       "q8   relevance        1.107660        1.148761       1.285402       1.341209   \n",
       "q23  relevance        1.107940        1.155240       1.293449       1.333300   \n",
       "q2   relevance        1.154358        1.100836       1.321740       1.293527   \n",
       "q3   relevance        1.160480        1.041880       1.312539       1.290050   \n",
       "q13  relevance        1.114048        1.130849       1.294095       1.316162   \n",
       "q12  relevance        1.104319        1.152874       1.297525       1.319302   \n",
       "q21  relevance        1.118974        1.132856       1.312426       1.292776   \n",
       "q9   relevance        1.108520        1.169828       1.301086       1.320263   \n",
       "q17  relevance        1.123678        1.123401       1.298650       1.316294   \n",
       "q18  relevance        1.119587        1.126844       1.297770       1.313197   \n",
       "q16  relevance        1.111754        1.141543       1.300748       1.313971   \n",
       "q24  relevance        1.135799        1.093941       1.303523       1.313124   \n",
       "q7   relevance        1.139529        1.092502       1.308687       1.300386   \n",
       "q15  relevance        1.129115        1.119130       1.307911       1.304559   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q6   0.082714  0.137882  I found it easy to tell the system what movies...  \n",
       "q1   0.026445  0.084955  The movies recommended to me matched my intere...  \n",
       "q11  0.130737  0.067634  The initial values of sliders already provided...  \n",
       "q20  0.014233  0.067628  I was not able to describe my preferences w.r....  \n",
       "q4   0.051976  0.057351  The information provided for the recommended m...  \n",
       "q8   0.041100  0.055807  The description of relevance, diversity, and, ...  \n",
       "q23  0.047300  0.039852  Appropriate values of relevance, diversity, an...  \n",
       "q2   0.053522  0.028213           The recommended movies were novel to me.  \n",
       "q3   0.118600  0.022489               The recommended movies were diverse.  \n",
       "q13  0.016801  0.022067  Overall, the effect of tweaking relevance, div...  \n",
       "q12  0.048556  0.021777  Being able to change relevance, diversity, and...  \n",
       "q21  0.013882  0.019650  The mechanism (slider) for tweaking the object...  \n",
       "q9   0.061308  0.019176  I understood the purpose of tweaking relevance...  \n",
       "q17  0.000276  0.017644  The mechanism (slider) provided me with suffic...  \n",
       "q18  0.007257  0.015427  The mechanism (slider) was sufficient to tell ...  \n",
       "q16  0.029789  0.013224  Modifying relevance, diversity, and, novelty v...  \n",
       "q24  0.041858  0.009601      Overall, I am satisfied with the recommender.  \n",
       "q7   0.047028  0.008301  I found it easy to tell the system whether it ...  \n",
       "q15  0.009985  0.003352  Overall, after modifying the relevance, divers...  "
      ]
     },
     "execution_count": 209,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"relevance\"].sort_values(\"selDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 210,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.947183</td>\n",
       "      <td>2.442308</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.504875</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.965517</td>\n",
       "      <td>2.603352</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.362165</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.921642</td>\n",
       "      <td>2.661765</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.259877</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.769608</td>\n",
       "      <td>3.022727</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.253119</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.844113</td>\n",
       "      <td>3.086957</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.242844</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.950125</td>\n",
       "      <td>2.749077</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.201047</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.933661</td>\n",
       "      <td>2.769811</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.163850</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.911469</td>\n",
       "      <td>2.748571</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.162897</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.954098</td>\n",
       "      <td>2.798365</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.155733</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.930591</td>\n",
       "      <td>2.784452</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.146139</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.821978</td>\n",
       "      <td>2.967742</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.145764</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.929766</td>\n",
       "      <td>2.820375</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.109391</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.921824</td>\n",
       "      <td>2.824658</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.097167</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.856833</td>\n",
       "      <td>2.895735</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.038902</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.884146</td>\n",
       "      <td>2.864173</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.019973</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.874739</td>\n",
       "      <td>2.854922</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.019817</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.873638</td>\n",
       "      <td>2.859155</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.014483</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.874194</td>\n",
       "      <td>2.864641</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.009553</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>numSelected</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.872340</td>\n",
       "      <td>2.863454</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.008887</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           index  pos_impression  neg_impression  pos_selection  \\\n",
       "q6   numSelected             NaN             NaN       2.947183   \n",
       "q24  numSelected             NaN             NaN       2.965517   \n",
       "q1   numSelected             NaN             NaN       2.921642   \n",
       "q12  numSelected             NaN             NaN       2.769608   \n",
       "q4   numSelected             NaN             NaN       2.844113   \n",
       "q16  numSelected             NaN             NaN       2.950125   \n",
       "q11  numSelected             NaN             NaN       2.933661   \n",
       "q9   numSelected             NaN             NaN       2.911469   \n",
       "q15  numSelected             NaN             NaN       2.954098   \n",
       "q17  numSelected             NaN             NaN       2.930591   \n",
       "q21  numSelected             NaN             NaN       2.821978   \n",
       "q2   numSelected             NaN             NaN       2.929766   \n",
       "q13  numSelected             NaN             NaN       2.921824   \n",
       "q7   numSelected             NaN             NaN       2.856833   \n",
       "q20  numSelected             NaN             NaN       2.884146   \n",
       "q3   numSelected             NaN             NaN       2.874739   \n",
       "q23  numSelected             NaN             NaN       2.873638   \n",
       "q18  numSelected             NaN             NaN       2.874194   \n",
       "q8   numSelected             NaN             NaN       2.872340   \n",
       "\n",
       "     neg_selection  imprDiff   selDiff  \\\n",
       "q6        2.442308       NaN  0.504875   \n",
       "q24       2.603352       NaN  0.362165   \n",
       "q1        2.661765       NaN  0.259877   \n",
       "q12       3.022727       NaN  0.253119   \n",
       "q4        3.086957       NaN  0.242844   \n",
       "q16       2.749077       NaN  0.201047   \n",
       "q11       2.769811       NaN  0.163850   \n",
       "q9        2.748571       NaN  0.162897   \n",
       "q15       2.798365       NaN  0.155733   \n",
       "q17       2.784452       NaN  0.146139   \n",
       "q21       2.967742       NaN  0.145764   \n",
       "q2        2.820375       NaN  0.109391   \n",
       "q13       2.824658       NaN  0.097167   \n",
       "q7        2.895735       NaN  0.038902   \n",
       "q20       2.864173       NaN  0.019973   \n",
       "q3        2.854922       NaN  0.019817   \n",
       "q23       2.859155       NaN  0.014483   \n",
       "q18       2.864641       NaN  0.009553   \n",
       "q8        2.863454       NaN  0.008887   \n",
       "\n",
       "                                              question  \n",
       "q6   I found it easy to tell the system what movies...  \n",
       "q24      Overall, I am satisfied with the recommender.  \n",
       "q1   The movies recommended to me matched my intere...  \n",
       "q12  Being able to change relevance, diversity, and...  \n",
       "q4   The information provided for the recommended m...  \n",
       "q16  Modifying relevance, diversity, and, novelty v...  \n",
       "q11  The initial values of sliders already provided...  \n",
       "q9   I understood the purpose of tweaking relevance...  \n",
       "q15  Overall, after modifying the relevance, divers...  \n",
       "q17  The mechanism (slider) provided me with suffic...  \n",
       "q21  The mechanism (slider) for tweaking the object...  \n",
       "q2            The recommended movies were novel to me.  \n",
       "q13  Overall, the effect of tweaking relevance, div...  \n",
       "q7   I found it easy to tell the system whether it ...  \n",
       "q20  I was not able to describe my preferences w.r....  \n",
       "q3                The recommended movies were diverse.  \n",
       "q23  Appropriate values of relevance, diversity, an...  \n",
       "q18  The mechanism (slider) was sufficient to tell ...  \n",
       "q8   The description of relevance, diversity, and, ...  "
      ]
     },
     "execution_count": 210,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"numSelected\"].sort_values(\"selDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 211,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.005887</td>\n",
       "      <td>-0.010943</td>\n",
       "      <td>-0.008286</td>\n",
       "      <td>-0.020622</td>\n",
       "      <td>0.005056</td>\n",
       "      <td>0.012336</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.008084</td>\n",
       "      <td>-0.005543</td>\n",
       "      <td>-0.012909</td>\n",
       "      <td>-0.008761</td>\n",
       "      <td>0.002541</td>\n",
       "      <td>0.004148</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.006200</td>\n",
       "      <td>-0.008505</td>\n",
       "      <td>-0.008076</td>\n",
       "      <td>-0.015043</td>\n",
       "      <td>0.002305</td>\n",
       "      <td>0.006967</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.008285</td>\n",
       "      <td>-0.006205</td>\n",
       "      <td>-0.013060</td>\n",
       "      <td>-0.010008</td>\n",
       "      <td>0.002081</td>\n",
       "      <td>0.003052</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.006357</td>\n",
       "      <td>-0.008340</td>\n",
       "      <td>-0.008359</td>\n",
       "      <td>-0.014713</td>\n",
       "      <td>0.001983</td>\n",
       "      <td>0.006353</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.006864</td>\n",
       "      <td>-0.008623</td>\n",
       "      <td>-0.009955</td>\n",
       "      <td>-0.015923</td>\n",
       "      <td>0.001759</td>\n",
       "      <td>0.005968</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.008405</td>\n",
       "      <td>-0.006737</td>\n",
       "      <td>-0.011519</td>\n",
       "      <td>-0.012089</td>\n",
       "      <td>0.001668</td>\n",
       "      <td>0.000570</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.008134</td>\n",
       "      <td>-0.006513</td>\n",
       "      <td>-0.012496</td>\n",
       "      <td>-0.010804</td>\n",
       "      <td>0.001621</td>\n",
       "      <td>0.001692</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.006916</td>\n",
       "      <td>-0.008291</td>\n",
       "      <td>-0.010882</td>\n",
       "      <td>-0.013292</td>\n",
       "      <td>0.001375</td>\n",
       "      <td>0.002410</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007945</td>\n",
       "      <td>-0.006693</td>\n",
       "      <td>-0.011730</td>\n",
       "      <td>-0.011997</td>\n",
       "      <td>0.001253</td>\n",
       "      <td>0.000267</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.006744</td>\n",
       "      <td>-0.007990</td>\n",
       "      <td>-0.011043</td>\n",
       "      <td>-0.012459</td>\n",
       "      <td>0.001245</td>\n",
       "      <td>0.001416</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007850</td>\n",
       "      <td>-0.006673</td>\n",
       "      <td>-0.012424</td>\n",
       "      <td>-0.010581</td>\n",
       "      <td>0.001177</td>\n",
       "      <td>0.001843</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007830</td>\n",
       "      <td>-0.006713</td>\n",
       "      <td>-0.012086</td>\n",
       "      <td>-0.011275</td>\n",
       "      <td>0.001117</td>\n",
       "      <td>0.000810</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007267</td>\n",
       "      <td>-0.008350</td>\n",
       "      <td>-0.010959</td>\n",
       "      <td>-0.016582</td>\n",
       "      <td>0.001083</td>\n",
       "      <td>0.005623</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007764</td>\n",
       "      <td>-0.007065</td>\n",
       "      <td>-0.011510</td>\n",
       "      <td>-0.012268</td>\n",
       "      <td>0.000699</td>\n",
       "      <td>0.000758</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007312</td>\n",
       "      <td>-0.007999</td>\n",
       "      <td>-0.010725</td>\n",
       "      <td>-0.016180</td>\n",
       "      <td>0.000687</td>\n",
       "      <td>0.005455</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007827</td>\n",
       "      <td>-0.007342</td>\n",
       "      <td>-0.013408</td>\n",
       "      <td>-0.011319</td>\n",
       "      <td>0.000485</td>\n",
       "      <td>0.002089</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007508</td>\n",
       "      <td>-0.007057</td>\n",
       "      <td>-0.011663</td>\n",
       "      <td>-0.013280</td>\n",
       "      <td>0.000451</td>\n",
       "      <td>0.001617</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007332</td>\n",
       "      <td>-0.007772</td>\n",
       "      <td>-0.010218</td>\n",
       "      <td>-0.016267</td>\n",
       "      <td>0.000439</td>\n",
       "      <td>0.006049</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   intNov       -0.005887       -0.010943      -0.008286      -0.020622   \n",
       "q9   intNov       -0.008084       -0.005543      -0.012909      -0.008761   \n",
       "q18  intNov       -0.006200       -0.008505      -0.008076      -0.015043   \n",
       "q16  intNov       -0.008285       -0.006205      -0.013060      -0.010008   \n",
       "q15  intNov       -0.006357       -0.008340      -0.008359      -0.014713   \n",
       "q7   intNov       -0.006864       -0.008623      -0.009955      -0.015923   \n",
       "q13  intNov       -0.008405       -0.006737      -0.011519      -0.012089   \n",
       "q11  intNov       -0.008134       -0.006513      -0.012496      -0.010804   \n",
       "q12  intNov       -0.006916       -0.008291      -0.010882      -0.013292   \n",
       "q8   intNov       -0.007945       -0.006693      -0.011730      -0.011997   \n",
       "q2   intNov       -0.006744       -0.007990      -0.011043      -0.012459   \n",
       "q21  intNov       -0.007850       -0.006673      -0.012424      -0.010581   \n",
       "q23  intNov       -0.007830       -0.006713      -0.012086      -0.011275   \n",
       "q6   intNov       -0.007267       -0.008350      -0.010959      -0.016582   \n",
       "q17  intNov       -0.007764       -0.007065      -0.011510      -0.012268   \n",
       "q1   intNov       -0.007312       -0.007999      -0.010725      -0.016180   \n",
       "q20  intNov       -0.007827       -0.007342      -0.013408      -0.011319   \n",
       "q4   intNov       -0.007508       -0.007057      -0.011663      -0.013280   \n",
       "q24  intNov       -0.007332       -0.007772      -0.010218      -0.016267   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.005056  0.012336               The recommended movies were diverse.  \n",
       "q9   0.002541  0.004148  I understood the purpose of tweaking relevance...  \n",
       "q18  0.002305  0.006967  The mechanism (slider) was sufficient to tell ...  \n",
       "q16  0.002081  0.003052  Modifying relevance, diversity, and, novelty v...  \n",
       "q15  0.001983  0.006353  Overall, after modifying the relevance, divers...  \n",
       "q7   0.001759  0.005968  I found it easy to tell the system whether it ...  \n",
       "q13  0.001668  0.000570  Overall, the effect of tweaking relevance, div...  \n",
       "q11  0.001621  0.001692  The initial values of sliders already provided...  \n",
       "q12  0.001375  0.002410  Being able to change relevance, diversity, and...  \n",
       "q8   0.001253  0.000267  The description of relevance, diversity, and, ...  \n",
       "q2   0.001245  0.001416           The recommended movies were novel to me.  \n",
       "q21  0.001177  0.001843  The mechanism (slider) for tweaking the object...  \n",
       "q23  0.001117  0.000810  Appropriate values of relevance, diversity, an...  \n",
       "q6   0.001083  0.005623  I found it easy to tell the system what movies...  \n",
       "q17  0.000699  0.000758  The mechanism (slider) provided me with suffic...  \n",
       "q1   0.000687  0.005455  The movies recommended to me matched my intere...  \n",
       "q20  0.000485  0.002089  I was not able to describe my preferences w.r....  \n",
       "q4   0.000451  0.001617  The information provided for the recommended m...  \n",
       "q24  0.000439  0.006049      Overall, I am satisfied with the recommender.  "
      ]
     },
     "execution_count": 211,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"intNov\"].sort_values(\"imprDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 212,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.005887</td>\n",
       "      <td>-0.010943</td>\n",
       "      <td>-0.008286</td>\n",
       "      <td>-0.020622</td>\n",
       "      <td>0.005056</td>\n",
       "      <td>0.012336</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.006200</td>\n",
       "      <td>-0.008505</td>\n",
       "      <td>-0.008076</td>\n",
       "      <td>-0.015043</td>\n",
       "      <td>0.002305</td>\n",
       "      <td>0.006967</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.006357</td>\n",
       "      <td>-0.008340</td>\n",
       "      <td>-0.008359</td>\n",
       "      <td>-0.014713</td>\n",
       "      <td>0.001983</td>\n",
       "      <td>0.006353</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007332</td>\n",
       "      <td>-0.007772</td>\n",
       "      <td>-0.010218</td>\n",
       "      <td>-0.016267</td>\n",
       "      <td>0.000439</td>\n",
       "      <td>0.006049</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.006864</td>\n",
       "      <td>-0.008623</td>\n",
       "      <td>-0.009955</td>\n",
       "      <td>-0.015923</td>\n",
       "      <td>0.001759</td>\n",
       "      <td>0.005968</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007267</td>\n",
       "      <td>-0.008350</td>\n",
       "      <td>-0.010959</td>\n",
       "      <td>-0.016582</td>\n",
       "      <td>0.001083</td>\n",
       "      <td>0.005623</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007312</td>\n",
       "      <td>-0.007999</td>\n",
       "      <td>-0.010725</td>\n",
       "      <td>-0.016180</td>\n",
       "      <td>0.000687</td>\n",
       "      <td>0.005455</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.008084</td>\n",
       "      <td>-0.005543</td>\n",
       "      <td>-0.012909</td>\n",
       "      <td>-0.008761</td>\n",
       "      <td>0.002541</td>\n",
       "      <td>0.004148</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.008285</td>\n",
       "      <td>-0.006205</td>\n",
       "      <td>-0.013060</td>\n",
       "      <td>-0.010008</td>\n",
       "      <td>0.002081</td>\n",
       "      <td>0.003052</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.006916</td>\n",
       "      <td>-0.008291</td>\n",
       "      <td>-0.010882</td>\n",
       "      <td>-0.013292</td>\n",
       "      <td>0.001375</td>\n",
       "      <td>0.002410</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007827</td>\n",
       "      <td>-0.007342</td>\n",
       "      <td>-0.013408</td>\n",
       "      <td>-0.011319</td>\n",
       "      <td>0.000485</td>\n",
       "      <td>0.002089</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007850</td>\n",
       "      <td>-0.006673</td>\n",
       "      <td>-0.012424</td>\n",
       "      <td>-0.010581</td>\n",
       "      <td>0.001177</td>\n",
       "      <td>0.001843</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.008134</td>\n",
       "      <td>-0.006513</td>\n",
       "      <td>-0.012496</td>\n",
       "      <td>-0.010804</td>\n",
       "      <td>0.001621</td>\n",
       "      <td>0.001692</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007508</td>\n",
       "      <td>-0.007057</td>\n",
       "      <td>-0.011663</td>\n",
       "      <td>-0.013280</td>\n",
       "      <td>0.000451</td>\n",
       "      <td>0.001617</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.006744</td>\n",
       "      <td>-0.007990</td>\n",
       "      <td>-0.011043</td>\n",
       "      <td>-0.012459</td>\n",
       "      <td>0.001245</td>\n",
       "      <td>0.001416</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007830</td>\n",
       "      <td>-0.006713</td>\n",
       "      <td>-0.012086</td>\n",
       "      <td>-0.011275</td>\n",
       "      <td>0.001117</td>\n",
       "      <td>0.000810</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007764</td>\n",
       "      <td>-0.007065</td>\n",
       "      <td>-0.011510</td>\n",
       "      <td>-0.012268</td>\n",
       "      <td>0.000699</td>\n",
       "      <td>0.000758</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.008405</td>\n",
       "      <td>-0.006737</td>\n",
       "      <td>-0.011519</td>\n",
       "      <td>-0.012089</td>\n",
       "      <td>0.001668</td>\n",
       "      <td>0.000570</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>intNov</td>\n",
       "      <td>-0.007945</td>\n",
       "      <td>-0.006693</td>\n",
       "      <td>-0.011730</td>\n",
       "      <td>-0.011997</td>\n",
       "      <td>0.001253</td>\n",
       "      <td>0.000267</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   intNov       -0.005887       -0.010943      -0.008286      -0.020622   \n",
       "q18  intNov       -0.006200       -0.008505      -0.008076      -0.015043   \n",
       "q15  intNov       -0.006357       -0.008340      -0.008359      -0.014713   \n",
       "q24  intNov       -0.007332       -0.007772      -0.010218      -0.016267   \n",
       "q7   intNov       -0.006864       -0.008623      -0.009955      -0.015923   \n",
       "q6   intNov       -0.007267       -0.008350      -0.010959      -0.016582   \n",
       "q1   intNov       -0.007312       -0.007999      -0.010725      -0.016180   \n",
       "q9   intNov       -0.008084       -0.005543      -0.012909      -0.008761   \n",
       "q16  intNov       -0.008285       -0.006205      -0.013060      -0.010008   \n",
       "q12  intNov       -0.006916       -0.008291      -0.010882      -0.013292   \n",
       "q20  intNov       -0.007827       -0.007342      -0.013408      -0.011319   \n",
       "q21  intNov       -0.007850       -0.006673      -0.012424      -0.010581   \n",
       "q11  intNov       -0.008134       -0.006513      -0.012496      -0.010804   \n",
       "q4   intNov       -0.007508       -0.007057      -0.011663      -0.013280   \n",
       "q2   intNov       -0.006744       -0.007990      -0.011043      -0.012459   \n",
       "q23  intNov       -0.007830       -0.006713      -0.012086      -0.011275   \n",
       "q17  intNov       -0.007764       -0.007065      -0.011510      -0.012268   \n",
       "q13  intNov       -0.008405       -0.006737      -0.011519      -0.012089   \n",
       "q8   intNov       -0.007945       -0.006693      -0.011730      -0.011997   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.005056  0.012336               The recommended movies were diverse.  \n",
       "q18  0.002305  0.006967  The mechanism (slider) was sufficient to tell ...  \n",
       "q15  0.001983  0.006353  Overall, after modifying the relevance, divers...  \n",
       "q24  0.000439  0.006049      Overall, I am satisfied with the recommender.  \n",
       "q7   0.001759  0.005968  I found it easy to tell the system whether it ...  \n",
       "q6   0.001083  0.005623  I found it easy to tell the system what movies...  \n",
       "q1   0.000687  0.005455  The movies recommended to me matched my intere...  \n",
       "q9   0.002541  0.004148  I understood the purpose of tweaking relevance...  \n",
       "q16  0.002081  0.003052  Modifying relevance, diversity, and, novelty v...  \n",
       "q12  0.001375  0.002410  Being able to change relevance, diversity, and...  \n",
       "q20  0.000485  0.002089  I was not able to describe my preferences w.r....  \n",
       "q21  0.001177  0.001843  The mechanism (slider) for tweaking the object...  \n",
       "q11  0.001621  0.001692  The initial values of sliders already provided...  \n",
       "q4   0.000451  0.001617  The information provided for the recommended m...  \n",
       "q2   0.001245  0.001416           The recommended movies were novel to me.  \n",
       "q23  0.001117  0.000810  Appropriate values of relevance, diversity, an...  \n",
       "q17  0.000699  0.000758  The mechanism (slider) provided me with suffic...  \n",
       "q13  0.001668  0.000570  Overall, the effect of tweaking relevance, div...  \n",
       "q8   0.001253  0.000267  The description of relevance, diversity, and, ...  "
      ]
     },
     "execution_count": 212,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"intNov\"].sort_values(\"selDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 213,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.908832</td>\n",
       "      <td>0.860716</td>\n",
       "      <td>0.880883</td>\n",
       "      <td>0.770102</td>\n",
       "      <td>0.048116</td>\n",
       "      <td>0.110781</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.905692</td>\n",
       "      <td>0.870832</td>\n",
       "      <td>0.873065</td>\n",
       "      <td>0.796633</td>\n",
       "      <td>0.034860</td>\n",
       "      <td>0.076432</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.910322</td>\n",
       "      <td>0.880733</td>\n",
       "      <td>0.885739</td>\n",
       "      <td>0.818589</td>\n",
       "      <td>0.029589</td>\n",
       "      <td>0.067150</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.887375</td>\n",
       "      <td>0.913783</td>\n",
       "      <td>0.838507</td>\n",
       "      <td>0.879056</td>\n",
       "      <td>0.026408</td>\n",
       "      <td>0.040549</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.908994</td>\n",
       "      <td>0.882683</td>\n",
       "      <td>0.870540</td>\n",
       "      <td>0.831854</td>\n",
       "      <td>0.026311</td>\n",
       "      <td>0.038686</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.898003</td>\n",
       "      <td>0.874849</td>\n",
       "      <td>0.857154</td>\n",
       "      <td>0.804895</td>\n",
       "      <td>0.023155</td>\n",
       "      <td>0.052260</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.887333</td>\n",
       "      <td>0.907079</td>\n",
       "      <td>0.840354</td>\n",
       "      <td>0.867842</td>\n",
       "      <td>0.019745</td>\n",
       "      <td>0.027488</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.885920</td>\n",
       "      <td>0.905031</td>\n",
       "      <td>0.842331</td>\n",
       "      <td>0.859412</td>\n",
       "      <td>0.019111</td>\n",
       "      <td>0.017081</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.902815</td>\n",
       "      <td>0.886436</td>\n",
       "      <td>0.875216</td>\n",
       "      <td>0.826673</td>\n",
       "      <td>0.016379</td>\n",
       "      <td>0.048543</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.900305</td>\n",
       "      <td>0.884022</td>\n",
       "      <td>0.860932</td>\n",
       "      <td>0.830730</td>\n",
       "      <td>0.016283</td>\n",
       "      <td>0.030202</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.889644</td>\n",
       "      <td>0.902391</td>\n",
       "      <td>0.840353</td>\n",
       "      <td>0.867336</td>\n",
       "      <td>0.012747</td>\n",
       "      <td>0.026983</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.895486</td>\n",
       "      <td>0.887959</td>\n",
       "      <td>0.855307</td>\n",
       "      <td>0.824471</td>\n",
       "      <td>0.007526</td>\n",
       "      <td>0.030836</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.893412</td>\n",
       "      <td>0.897661</td>\n",
       "      <td>0.849129</td>\n",
       "      <td>0.848522</td>\n",
       "      <td>0.004249</td>\n",
       "      <td>0.000607</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.891644</td>\n",
       "      <td>0.895546</td>\n",
       "      <td>0.858022</td>\n",
       "      <td>0.841534</td>\n",
       "      <td>0.003902</td>\n",
       "      <td>0.016488</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.896599</td>\n",
       "      <td>0.892960</td>\n",
       "      <td>0.840432</td>\n",
       "      <td>0.851854</td>\n",
       "      <td>0.003639</td>\n",
       "      <td>0.011422</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.894695</td>\n",
       "      <td>0.892755</td>\n",
       "      <td>0.857311</td>\n",
       "      <td>0.837734</td>\n",
       "      <td>0.001940</td>\n",
       "      <td>0.019578</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.894442</td>\n",
       "      <td>0.892955</td>\n",
       "      <td>0.851726</td>\n",
       "      <td>0.845131</td>\n",
       "      <td>0.001487</td>\n",
       "      <td>0.006595</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.894169</td>\n",
       "      <td>0.893351</td>\n",
       "      <td>0.854569</td>\n",
       "      <td>0.839718</td>\n",
       "      <td>0.000818</td>\n",
       "      <td>0.014851</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.893897</td>\n",
       "      <td>0.893746</td>\n",
       "      <td>0.859348</td>\n",
       "      <td>0.820748</td>\n",
       "      <td>0.000152</td>\n",
       "      <td>0.038600</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   tempNov        0.908832        0.860716       0.880883       0.770102   \n",
       "q7   tempNov        0.905692        0.870832       0.873065       0.796633   \n",
       "q15  tempNov        0.910322        0.880733       0.885739       0.818589   \n",
       "q9   tempNov        0.887375        0.913783       0.838507       0.879056   \n",
       "q2   tempNov        0.908994        0.882683       0.870540       0.831854   \n",
       "q6   tempNov        0.898003        0.874849       0.857154       0.804895   \n",
       "q23  tempNov        0.887333        0.907079       0.840354       0.867842   \n",
       "q11  tempNov        0.885920        0.905031       0.842331       0.859412   \n",
       "q18  tempNov        0.902815        0.886436       0.875216       0.826673   \n",
       "q12  tempNov        0.900305        0.884022       0.860932       0.830730   \n",
       "q21  tempNov        0.889644        0.902391       0.840353       0.867336   \n",
       "q1   tempNov        0.895486        0.887959       0.855307       0.824471   \n",
       "q4   tempNov        0.893412        0.897661       0.849129       0.848522   \n",
       "q13  tempNov        0.891644        0.895546       0.858022       0.841534   \n",
       "q20  tempNov        0.896599        0.892960       0.840432       0.851854   \n",
       "q17  tempNov        0.894695        0.892755       0.857311       0.837734   \n",
       "q16  tempNov        0.894442        0.892955       0.851726       0.845131   \n",
       "q8   tempNov        0.894169        0.893351       0.854569       0.839718   \n",
       "q24  tempNov        0.893897        0.893746       0.859348       0.820748   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.048116  0.110781               The recommended movies were diverse.  \n",
       "q7   0.034860  0.076432  I found it easy to tell the system whether it ...  \n",
       "q15  0.029589  0.067150  Overall, after modifying the relevance, divers...  \n",
       "q9   0.026408  0.040549  I understood the purpose of tweaking relevance...  \n",
       "q2   0.026311  0.038686           The recommended movies were novel to me.  \n",
       "q6   0.023155  0.052260  I found it easy to tell the system what movies...  \n",
       "q23  0.019745  0.027488  Appropriate values of relevance, diversity, an...  \n",
       "q11  0.019111  0.017081  The initial values of sliders already provided...  \n",
       "q18  0.016379  0.048543  The mechanism (slider) was sufficient to tell ...  \n",
       "q12  0.016283  0.030202  Being able to change relevance, diversity, and...  \n",
       "q21  0.012747  0.026983  The mechanism (slider) for tweaking the object...  \n",
       "q1   0.007526  0.030836  The movies recommended to me matched my intere...  \n",
       "q4   0.004249  0.000607  The information provided for the recommended m...  \n",
       "q13  0.003902  0.016488  Overall, the effect of tweaking relevance, div...  \n",
       "q20  0.003639  0.011422  I was not able to describe my preferences w.r....  \n",
       "q17  0.001940  0.019578  The mechanism (slider) provided me with suffic...  \n",
       "q16  0.001487  0.006595  Modifying relevance, diversity, and, novelty v...  \n",
       "q8   0.000818  0.014851  The description of relevance, diversity, and, ...  \n",
       "q24  0.000152  0.038600      Overall, I am satisfied with the recommender.  "
      ]
     },
     "execution_count": 213,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"tempNov\"].sort_values(\"imprDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 214,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.908832</td>\n",
       "      <td>0.860716</td>\n",
       "      <td>0.880883</td>\n",
       "      <td>0.770102</td>\n",
       "      <td>0.048116</td>\n",
       "      <td>0.110781</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.905692</td>\n",
       "      <td>0.870832</td>\n",
       "      <td>0.873065</td>\n",
       "      <td>0.796633</td>\n",
       "      <td>0.034860</td>\n",
       "      <td>0.076432</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.910322</td>\n",
       "      <td>0.880733</td>\n",
       "      <td>0.885739</td>\n",
       "      <td>0.818589</td>\n",
       "      <td>0.029589</td>\n",
       "      <td>0.067150</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.898003</td>\n",
       "      <td>0.874849</td>\n",
       "      <td>0.857154</td>\n",
       "      <td>0.804895</td>\n",
       "      <td>0.023155</td>\n",
       "      <td>0.052260</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.902815</td>\n",
       "      <td>0.886436</td>\n",
       "      <td>0.875216</td>\n",
       "      <td>0.826673</td>\n",
       "      <td>0.016379</td>\n",
       "      <td>0.048543</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.887375</td>\n",
       "      <td>0.913783</td>\n",
       "      <td>0.838507</td>\n",
       "      <td>0.879056</td>\n",
       "      <td>0.026408</td>\n",
       "      <td>0.040549</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.908994</td>\n",
       "      <td>0.882683</td>\n",
       "      <td>0.870540</td>\n",
       "      <td>0.831854</td>\n",
       "      <td>0.026311</td>\n",
       "      <td>0.038686</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.893897</td>\n",
       "      <td>0.893746</td>\n",
       "      <td>0.859348</td>\n",
       "      <td>0.820748</td>\n",
       "      <td>0.000152</td>\n",
       "      <td>0.038600</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.895486</td>\n",
       "      <td>0.887959</td>\n",
       "      <td>0.855307</td>\n",
       "      <td>0.824471</td>\n",
       "      <td>0.007526</td>\n",
       "      <td>0.030836</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.900305</td>\n",
       "      <td>0.884022</td>\n",
       "      <td>0.860932</td>\n",
       "      <td>0.830730</td>\n",
       "      <td>0.016283</td>\n",
       "      <td>0.030202</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.887333</td>\n",
       "      <td>0.907079</td>\n",
       "      <td>0.840354</td>\n",
       "      <td>0.867842</td>\n",
       "      <td>0.019745</td>\n",
       "      <td>0.027488</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.889644</td>\n",
       "      <td>0.902391</td>\n",
       "      <td>0.840353</td>\n",
       "      <td>0.867336</td>\n",
       "      <td>0.012747</td>\n",
       "      <td>0.026983</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.894695</td>\n",
       "      <td>0.892755</td>\n",
       "      <td>0.857311</td>\n",
       "      <td>0.837734</td>\n",
       "      <td>0.001940</td>\n",
       "      <td>0.019578</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.885920</td>\n",
       "      <td>0.905031</td>\n",
       "      <td>0.842331</td>\n",
       "      <td>0.859412</td>\n",
       "      <td>0.019111</td>\n",
       "      <td>0.017081</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.891644</td>\n",
       "      <td>0.895546</td>\n",
       "      <td>0.858022</td>\n",
       "      <td>0.841534</td>\n",
       "      <td>0.003902</td>\n",
       "      <td>0.016488</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.894169</td>\n",
       "      <td>0.893351</td>\n",
       "      <td>0.854569</td>\n",
       "      <td>0.839718</td>\n",
       "      <td>0.000818</td>\n",
       "      <td>0.014851</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.896599</td>\n",
       "      <td>0.892960</td>\n",
       "      <td>0.840432</td>\n",
       "      <td>0.851854</td>\n",
       "      <td>0.003639</td>\n",
       "      <td>0.011422</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.894442</td>\n",
       "      <td>0.892955</td>\n",
       "      <td>0.851726</td>\n",
       "      <td>0.845131</td>\n",
       "      <td>0.001487</td>\n",
       "      <td>0.006595</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>tempNov</td>\n",
       "      <td>0.893412</td>\n",
       "      <td>0.897661</td>\n",
       "      <td>0.849129</td>\n",
       "      <td>0.848522</td>\n",
       "      <td>0.004249</td>\n",
       "      <td>0.000607</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   tempNov        0.908832        0.860716       0.880883       0.770102   \n",
       "q7   tempNov        0.905692        0.870832       0.873065       0.796633   \n",
       "q15  tempNov        0.910322        0.880733       0.885739       0.818589   \n",
       "q6   tempNov        0.898003        0.874849       0.857154       0.804895   \n",
       "q18  tempNov        0.902815        0.886436       0.875216       0.826673   \n",
       "q9   tempNov        0.887375        0.913783       0.838507       0.879056   \n",
       "q2   tempNov        0.908994        0.882683       0.870540       0.831854   \n",
       "q24  tempNov        0.893897        0.893746       0.859348       0.820748   \n",
       "q1   tempNov        0.895486        0.887959       0.855307       0.824471   \n",
       "q12  tempNov        0.900305        0.884022       0.860932       0.830730   \n",
       "q23  tempNov        0.887333        0.907079       0.840354       0.867842   \n",
       "q21  tempNov        0.889644        0.902391       0.840353       0.867336   \n",
       "q17  tempNov        0.894695        0.892755       0.857311       0.837734   \n",
       "q11  tempNov        0.885920        0.905031       0.842331       0.859412   \n",
       "q13  tempNov        0.891644        0.895546       0.858022       0.841534   \n",
       "q8   tempNov        0.894169        0.893351       0.854569       0.839718   \n",
       "q20  tempNov        0.896599        0.892960       0.840432       0.851854   \n",
       "q16  tempNov        0.894442        0.892955       0.851726       0.845131   \n",
       "q4   tempNov        0.893412        0.897661       0.849129       0.848522   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.048116  0.110781               The recommended movies were diverse.  \n",
       "q7   0.034860  0.076432  I found it easy to tell the system whether it ...  \n",
       "q15  0.029589  0.067150  Overall, after modifying the relevance, divers...  \n",
       "q6   0.023155  0.052260  I found it easy to tell the system what movies...  \n",
       "q18  0.016379  0.048543  The mechanism (slider) was sufficient to tell ...  \n",
       "q9   0.026408  0.040549  I understood the purpose of tweaking relevance...  \n",
       "q2   0.026311  0.038686           The recommended movies were novel to me.  \n",
       "q24  0.000152  0.038600      Overall, I am satisfied with the recommender.  \n",
       "q1   0.007526  0.030836  The movies recommended to me matched my intere...  \n",
       "q12  0.016283  0.030202  Being able to change relevance, diversity, and...  \n",
       "q23  0.019745  0.027488  Appropriate values of relevance, diversity, an...  \n",
       "q21  0.012747  0.026983  The mechanism (slider) for tweaking the object...  \n",
       "q17  0.001940  0.019578  The mechanism (slider) provided me with suffic...  \n",
       "q11  0.019111  0.017081  The initial values of sliders already provided...  \n",
       "q13  0.003902  0.016488  Overall, the effect of tweaking relevance, div...  \n",
       "q8   0.000818  0.014851  The description of relevance, diversity, and, ...  \n",
       "q20  0.003639  0.011422  I was not able to describe my preferences w.r....  \n",
       "q16  0.001487  0.006595  Modifying relevance, diversity, and, novelty v...  \n",
       "q4   0.004249  0.000607  The information provided for the recommended m...  "
      ]
     },
     "execution_count": 214,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"tempNov\"].sort_values(\"selDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 216,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pos_impression</th>\n",
       "      <th>neg_impression</th>\n",
       "      <th>pos_selection</th>\n",
       "      <th>neg_selection</th>\n",
       "      <th>imprDiff</th>\n",
       "      <th>selDiff</th>\n",
       "      <th>question</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>q3</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.977985</td>\n",
       "      <td>0.966569</td>\n",
       "      <td>0.951269</td>\n",
       "      <td>0.906113</td>\n",
       "      <td>0.011415</td>\n",
       "      <td>0.045156</td>\n",
       "      <td>The recommended movies were diverse.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q6</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.975871</td>\n",
       "      <td>0.967837</td>\n",
       "      <td>0.941239</td>\n",
       "      <td>0.922250</td>\n",
       "      <td>0.008034</td>\n",
       "      <td>0.018988</td>\n",
       "      <td>I found it easy to tell the system what movies...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q15</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.977930</td>\n",
       "      <td>0.971643</td>\n",
       "      <td>0.948663</td>\n",
       "      <td>0.929688</td>\n",
       "      <td>0.006287</td>\n",
       "      <td>0.018975</td>\n",
       "      <td>Overall, after modifying the relevance, divers...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q21</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.973154</td>\n",
       "      <td>0.977021</td>\n",
       "      <td>0.932502</td>\n",
       "      <td>0.950456</td>\n",
       "      <td>0.003868</td>\n",
       "      <td>0.017954</td>\n",
       "      <td>The mechanism (slider) for tweaking the object...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q24</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.974052</td>\n",
       "      <td>0.975348</td>\n",
       "      <td>0.942994</td>\n",
       "      <td>0.925372</td>\n",
       "      <td>0.001296</td>\n",
       "      <td>0.017622</td>\n",
       "      <td>Overall, I am satisfied with the recommender.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q2</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.976216</td>\n",
       "      <td>0.973113</td>\n",
       "      <td>0.947242</td>\n",
       "      <td>0.931132</td>\n",
       "      <td>0.003103</td>\n",
       "      <td>0.016109</td>\n",
       "      <td>The recommended movies were novel to me.</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q9</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.973502</td>\n",
       "      <td>0.977289</td>\n",
       "      <td>0.934426</td>\n",
       "      <td>0.949302</td>\n",
       "      <td>0.003788</td>\n",
       "      <td>0.014877</td>\n",
       "      <td>I understood the purpose of tweaking relevance...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q7</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.976259</td>\n",
       "      <td>0.970876</td>\n",
       "      <td>0.942236</td>\n",
       "      <td>0.929699</td>\n",
       "      <td>0.005383</td>\n",
       "      <td>0.012537</td>\n",
       "      <td>I found it easy to tell the system whether it ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q18</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.978754</td>\n",
       "      <td>0.970853</td>\n",
       "      <td>0.944328</td>\n",
       "      <td>0.933138</td>\n",
       "      <td>0.007901</td>\n",
       "      <td>0.011190</td>\n",
       "      <td>The mechanism (slider) was sufficient to tell ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q8</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.973296</td>\n",
       "      <td>0.976229</td>\n",
       "      <td>0.934834</td>\n",
       "      <td>0.944187</td>\n",
       "      <td>0.002933</td>\n",
       "      <td>0.009353</td>\n",
       "      <td>The description of relevance, diversity, and, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q23</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.973925</td>\n",
       "      <td>0.975457</td>\n",
       "      <td>0.935447</td>\n",
       "      <td>0.944448</td>\n",
       "      <td>0.001532</td>\n",
       "      <td>0.009001</td>\n",
       "      <td>Appropriate values of relevance, diversity, an...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q11</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.971293</td>\n",
       "      <td>0.978852</td>\n",
       "      <td>0.935167</td>\n",
       "      <td>0.943112</td>\n",
       "      <td>0.007558</td>\n",
       "      <td>0.007945</td>\n",
       "      <td>The initial values of sliders already provided...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q17</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.974357</td>\n",
       "      <td>0.974527</td>\n",
       "      <td>0.935322</td>\n",
       "      <td>0.942394</td>\n",
       "      <td>0.000169</td>\n",
       "      <td>0.007072</td>\n",
       "      <td>The mechanism (slider) provided me with suffic...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q1</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.975155</td>\n",
       "      <td>0.971818</td>\n",
       "      <td>0.939432</td>\n",
       "      <td>0.933840</td>\n",
       "      <td>0.003337</td>\n",
       "      <td>0.005591</td>\n",
       "      <td>The movies recommended to me matched my intere...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q12</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.976623</td>\n",
       "      <td>0.971090</td>\n",
       "      <td>0.940391</td>\n",
       "      <td>0.935069</td>\n",
       "      <td>0.005534</td>\n",
       "      <td>0.005322</td>\n",
       "      <td>Being able to change relevance, diversity, and...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q16</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.973474</td>\n",
       "      <td>0.975889</td>\n",
       "      <td>0.936437</td>\n",
       "      <td>0.941057</td>\n",
       "      <td>0.002415</td>\n",
       "      <td>0.004620</td>\n",
       "      <td>Modifying relevance, diversity, and, novelty v...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q4</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.974751</td>\n",
       "      <td>0.971667</td>\n",
       "      <td>0.938730</td>\n",
       "      <td>0.934543</td>\n",
       "      <td>0.003083</td>\n",
       "      <td>0.004187</td>\n",
       "      <td>The information provided for the recommended m...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q13</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.972486</td>\n",
       "      <td>0.975922</td>\n",
       "      <td>0.939045</td>\n",
       "      <td>0.937674</td>\n",
       "      <td>0.003436</td>\n",
       "      <td>0.001371</td>\n",
       "      <td>Overall, the effect of tweaking relevance, div...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>q20</th>\n",
       "      <td>collDiv</td>\n",
       "      <td>0.974501</td>\n",
       "      <td>0.974408</td>\n",
       "      <td>0.939174</td>\n",
       "      <td>0.938018</td>\n",
       "      <td>0.000093</td>\n",
       "      <td>0.001156</td>\n",
       "      <td>I was not able to describe my preferences w.r....</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       index  pos_impression  neg_impression  pos_selection  neg_selection  \\\n",
       "q3   collDiv        0.977985        0.966569       0.951269       0.906113   \n",
       "q6   collDiv        0.975871        0.967837       0.941239       0.922250   \n",
       "q15  collDiv        0.977930        0.971643       0.948663       0.929688   \n",
       "q21  collDiv        0.973154        0.977021       0.932502       0.950456   \n",
       "q24  collDiv        0.974052        0.975348       0.942994       0.925372   \n",
       "q2   collDiv        0.976216        0.973113       0.947242       0.931132   \n",
       "q9   collDiv        0.973502        0.977289       0.934426       0.949302   \n",
       "q7   collDiv        0.976259        0.970876       0.942236       0.929699   \n",
       "q18  collDiv        0.978754        0.970853       0.944328       0.933138   \n",
       "q8   collDiv        0.973296        0.976229       0.934834       0.944187   \n",
       "q23  collDiv        0.973925        0.975457       0.935447       0.944448   \n",
       "q11  collDiv        0.971293        0.978852       0.935167       0.943112   \n",
       "q17  collDiv        0.974357        0.974527       0.935322       0.942394   \n",
       "q1   collDiv        0.975155        0.971818       0.939432       0.933840   \n",
       "q12  collDiv        0.976623        0.971090       0.940391       0.935069   \n",
       "q16  collDiv        0.973474        0.975889       0.936437       0.941057   \n",
       "q4   collDiv        0.974751        0.971667       0.938730       0.934543   \n",
       "q13  collDiv        0.972486        0.975922       0.939045       0.937674   \n",
       "q20  collDiv        0.974501        0.974408       0.939174       0.938018   \n",
       "\n",
       "     imprDiff   selDiff                                           question  \n",
       "q3   0.011415  0.045156               The recommended movies were diverse.  \n",
       "q6   0.008034  0.018988  I found it easy to tell the system what movies...  \n",
       "q15  0.006287  0.018975  Overall, after modifying the relevance, divers...  \n",
       "q21  0.003868  0.017954  The mechanism (slider) for tweaking the object...  \n",
       "q24  0.001296  0.017622      Overall, I am satisfied with the recommender.  \n",
       "q2   0.003103  0.016109           The recommended movies were novel to me.  \n",
       "q9   0.003788  0.014877  I understood the purpose of tweaking relevance...  \n",
       "q7   0.005383  0.012537  I found it easy to tell the system whether it ...  \n",
       "q18  0.007901  0.011190  The mechanism (slider) was sufficient to tell ...  \n",
       "q8   0.002933  0.009353  The description of relevance, diversity, and, ...  \n",
       "q23  0.001532  0.009001  Appropriate values of relevance, diversity, an...  \n",
       "q11  0.007558  0.007945  The initial values of sliders already provided...  \n",
       "q17  0.000169  0.007072  The mechanism (slider) provided me with suffic...  \n",
       "q1   0.003337  0.005591  The movies recommended to me matched my intere...  \n",
       "q12  0.005534  0.005322  Being able to change relevance, diversity, and...  \n",
       "q16  0.002415  0.004620  Modifying relevance, diversity, and, novelty v...  \n",
       "q4   0.003083  0.004187  The information provided for the recommended m...  \n",
       "q13  0.003436  0.001371  Overall, the effect of tweaking relevance, div...  \n",
       "q20  0.000093  0.001156  I was not able to describe my preferences w.r....  "
      ]
     },
     "execution_count": 216,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resDF.loc[resDF[\"index\"] == \"collDiv\"].sort_values(\"selDiff\", ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 226,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 8.,  9., 12., 31., 23., 15.,  1.,  1.,  0.,  2.]),\n",
       " array([0.15384615, 0.21346154, 0.27307692, 0.33269231, 0.39230769,\n",
       "        0.45192308, 0.51153846, 0.57115385, 0.63076923, 0.69038462,\n",
       "        0.75      ]),\n",
       " <BarContainer object of 10 artists>)"
      ]
     },
     "execution_count": 226,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "betaSel = dfGroupedSelections.loc[dfGroupedSelections.algorithm==\"BETA\"].groupby(\"userId\")[\"numSelected\"].sum()\n",
    "morsSel = dfGroupedSelections.loc[dfGroupedSelections.algorithm!=\"BETA\"].groupby(\"userId\")[\"numSelected\"].sum()\n",
    "userDiff = morsSel / (morsSel + betaSel)\n",
    "\n",
    "userDiff.reset_index().to_csv(\"morsVSsingleObjSelections.csv\")\n",
    "plt.hist(userDiff)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 227,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 6., 12., 11., 15., 16., 12., 10.,  5.,  8.,  7.]),\n",
       " array([11. , 19.3, 27.6, 35.9, 44.2, 52.5, 60.8, 69.1, 77.4, 85.7, 94. ]),\n",
       " <BarContainer object of 10 artists>)"
      ]
     },
     "execution_count": 227,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "userDiff = morsSel + betaSel\n",
    "\n",
    "userDiff.reset_index().to_csv(\"totalSelections.csv\")\n",
    "plt.hist(userDiff)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# User weights vs. selections"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 235,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>userId</th>\n",
       "      <th>relevanceWeight</th>\n",
       "      <th>diversityWeight</th>\n",
       "      <th>noveltyWeight</th>\n",
       "      <th>timestamp</th>\n",
       "      <th>session</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>61</td>\n",
       "      <td>0.489443</td>\n",
       "      <td>0.245096</td>\n",
       "      <td>0.265461</td>\n",
       "      <td>1681411282</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>61</td>\n",
       "      <td>0.471467</td>\n",
       "      <td>0.320000</td>\n",
       "      <td>0.208533</td>\n",
       "      <td>1681411369</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>61</td>\n",
       "      <td>0.387059</td>\n",
       "      <td>0.440000</td>\n",
       "      <td>0.172941</td>\n",
       "      <td>1681411410</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>61</td>\n",
       "      <td>0.338313</td>\n",
       "      <td>0.381687</td>\n",
       "      <td>0.280000</td>\n",
       "      <td>1681411449</td>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>61</td>\n",
       "      <td>0.489443</td>\n",
       "      <td>0.245096</td>\n",
       "      <td>0.265461</td>\n",
       "      <td>1681411483</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>846</th>\n",
       "      <td>185</td>\n",
       "      <td>0.520000</td>\n",
       "      <td>0.340645</td>\n",
       "      <td>0.139355</td>\n",
       "      <td>1681822765</td>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>847</th>\n",
       "      <td>185</td>\n",
       "      <td>0.324388</td>\n",
       "      <td>0.328335</td>\n",
       "      <td>0.347277</td>\n",
       "      <td>1681822847</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>848</th>\n",
       "      <td>185</td>\n",
       "      <td>0.140805</td>\n",
       "      <td>0.560000</td>\n",
       "      <td>0.299195</td>\n",
       "      <td>1681822902</td>\n",
       "      <td>6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>849</th>\n",
       "      <td>185</td>\n",
       "      <td>0.140000</td>\n",
       "      <td>0.560000</td>\n",
       "      <td>0.300000</td>\n",
       "      <td>1681822970</td>\n",
       "      <td>7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>850</th>\n",
       "      <td>185</td>\n",
       "      <td>0.140000</td>\n",
       "      <td>0.560000</td>\n",
       "      <td>0.300000</td>\n",
       "      <td>1681823021</td>\n",
       "      <td>8</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>851 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    userId  relevanceWeight  diversityWeight  noveltyWeight   timestamp  \\\n",
       "0       61         0.489443         0.245096       0.265461  1681411282   \n",
       "1       61         0.471467         0.320000       0.208533  1681411369   \n",
       "2       61         0.387059         0.440000       0.172941  1681411410   \n",
       "3       61         0.338313         0.381687       0.280000  1681411449   \n",
       "4       61         0.489443         0.245096       0.265461  1681411483   \n",
       "..     ...              ...              ...            ...         ...   \n",
       "846    185         0.520000         0.340645       0.139355  1681822765   \n",
       "847    185         0.324388         0.328335       0.347277  1681822847   \n",
       "848    185         0.140805         0.560000       0.299195  1681822902   \n",
       "849    185         0.140000         0.560000       0.300000  1681822970   \n",
       "850    185         0.140000         0.560000       0.300000  1681823021   \n",
       "\n",
       "    session  \n",
       "0         1  \n",
       "1         2  \n",
       "2         3  \n",
       "3         4  \n",
       "4         5  \n",
       "..      ...  \n",
       "846       4  \n",
       "847       5  \n",
       "848       6  \n",
       "849       7  \n",
       "850       8  \n",
       "\n",
       "[851 rows x 6 columns]"
      ]
     },
     "execution_count": 235,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfWeights.columns = [\"userId\", \"relevanceWeight\",\"diversityWeight\",\"noveltyWeight\",\"timestamp\",\"session\"]\n",
    "dfWeights"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 244,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>algorithm</th>\n",
       "      <th>movieId</th>\n",
       "      <th>collDiv</th>\n",
       "      <th>cbDiv</th>\n",
       "      <th>intNov</th>\n",
       "      <th>tempNov</th>\n",
       "      <th>cbDivMG</th>\n",
       "      <th>numSelected</th>\n",
       "      <th>relevance</th>\n",
       "      <th>relevanceWeight</th>\n",
       "      <th>diversityWeight</th>\n",
       "      <th>noveltyWeight</th>\n",
       "      <th>timestamp</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>userId</th>\n",
       "      <th>session</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"5\" valign=\"top\">60</th>\n",
       "      <th>1</th>\n",
       "      <td>BETA</td>\n",
       "      <td>[1339, 1489, 1595, 1793]</td>\n",
       "      <td>0.917670</td>\n",
       "      <td>0.073223</td>\n",
       "      <td>-0.018284</td>\n",
       "      <td>0.860360</td>\n",
       "      <td>0.25</td>\n",
       "      <td>4</td>\n",
       "      <td>1.568102</td>\n",
       "      <td>0.751590</td>\n",
       "      <td>0.121887</td>\n",
       "      <td>0.126523</td>\n",
       "      <td>1681411803</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>GAMMA</td>\n",
       "      <td>[1339, 1793, 1816, 1856]</td>\n",
       "      <td>0.940372</td>\n",
       "      <td>0.250000</td>\n",
       "      <td>-0.003277</td>\n",
       "      <td>0.922297</td>\n",
       "      <td>0.25</td>\n",
       "      <td>4</td>\n",
       "      <td>1.479522</td>\n",
       "      <td>0.751590</td>\n",
       "      <td>0.121887</td>\n",
       "      <td>0.126523</td>\n",
       "      <td>1681411803</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>BETA</td>\n",
       "      <td>[1428, 1434, 1479, 1573]</td>\n",
       "      <td>0.921123</td>\n",
       "      <td>0.399408</td>\n",
       "      <td>-0.010216</td>\n",
       "      <td>0.814189</td>\n",
       "      <td>0.50</td>\n",
       "      <td>4</td>\n",
       "      <td>1.997427</td>\n",
       "      <td>0.474687</td>\n",
       "      <td>0.145313</td>\n",
       "      <td>0.380000</td>\n",
       "      <td>1681412092</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>GAMMA</td>\n",
       "      <td>[1703]</td>\n",
       "      <td>0.981751</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.001762</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.00</td>\n",
       "      <td>1</td>\n",
       "      <td>1.848575</td>\n",
       "      <td>0.474687</td>\n",
       "      <td>0.145313</td>\n",
       "      <td>0.380000</td>\n",
       "      <td>1681412092</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>BETA</td>\n",
       "      <td>[1402, 1497, 1676]</td>\n",
       "      <td>0.885433</td>\n",
       "      <td>0.500000</td>\n",
       "      <td>-0.008187</td>\n",
       "      <td>0.813814</td>\n",
       "      <td>0.50</td>\n",
       "      <td>3</td>\n",
       "      <td>1.966456</td>\n",
       "      <td>0.390000</td>\n",
       "      <td>0.410964</td>\n",
       "      <td>0.199036</td>\n",
       "      <td>1681412171</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"5\" valign=\"top\">185</th>\n",
       "      <th>6</th>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1610, 1617, 1790, 1827]</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.399408</td>\n",
       "      <td>-0.000303</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.50</td>\n",
       "      <td>4</td>\n",
       "      <td>0.632405</td>\n",
       "      <td>0.140805</td>\n",
       "      <td>0.560000</td>\n",
       "      <td>0.299195</td>\n",
       "      <td>1681822902</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>BETA</td>\n",
       "      <td>[1107, 1108]</td>\n",
       "      <td>0.818583</td>\n",
       "      <td>0.295876</td>\n",
       "      <td>-0.025884</td>\n",
       "      <td>0.603103</td>\n",
       "      <td>0.50</td>\n",
       "      <td>2</td>\n",
       "      <td>1.694264</td>\n",
       "      <td>0.140000</td>\n",
       "      <td>0.560000</td>\n",
       "      <td>0.300000</td>\n",
       "      <td>1681822970</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1434, 1821]</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.146447</td>\n",
       "      <td>-0.002093</td>\n",
       "      <td>0.876126</td>\n",
       "      <td>0.50</td>\n",
       "      <td>2</td>\n",
       "      <td>0.928515</td>\n",
       "      <td>0.140000</td>\n",
       "      <td>0.560000</td>\n",
       "      <td>0.300000</td>\n",
       "      <td>1681822970</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>BETA</td>\n",
       "      <td>[1300]</td>\n",
       "      <td>0.937712</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.028197</td>\n",
       "      <td>0.689189</td>\n",
       "      <td>0.00</td>\n",
       "      <td>1</td>\n",
       "      <td>1.540040</td>\n",
       "      <td>0.140000</td>\n",
       "      <td>0.560000</td>\n",
       "      <td>0.300000</td>\n",
       "      <td>1681823021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>DELTA</td>\n",
       "      <td>[1274, 1556, 1605]</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.500000</td>\n",
       "      <td>-0.004406</td>\n",
       "      <td>0.876376</td>\n",
       "      <td>0.50</td>\n",
       "      <td>3</td>\n",
       "      <td>1.113866</td>\n",
       "      <td>0.140000</td>\n",
       "      <td>0.560000</td>\n",
       "      <td>0.300000</td>\n",
       "      <td>1681823021</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1456 rows × 13 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "               algorithm                   movieId   collDiv     cbDiv  \\\n",
       "userId session                                                           \n",
       "60     1            BETA  [1339, 1489, 1595, 1793]  0.917670  0.073223   \n",
       "       1           GAMMA  [1339, 1793, 1816, 1856]  0.940372  0.250000   \n",
       "       2            BETA  [1428, 1434, 1479, 1573]  0.921123  0.399408   \n",
       "       2           GAMMA                    [1703]  0.981751  0.000000   \n",
       "       3            BETA        [1402, 1497, 1676]  0.885433  0.500000   \n",
       "...                  ...                       ...       ...       ...   \n",
       "185    6           DELTA  [1610, 1617, 1790, 1827]  1.000000  0.399408   \n",
       "       7            BETA              [1107, 1108]  0.818583  0.295876   \n",
       "       7           DELTA              [1434, 1821]  1.000000  0.146447   \n",
       "       8            BETA                    [1300]  0.937712  0.000000   \n",
       "       8           DELTA        [1274, 1556, 1605]  1.000000  0.500000   \n",
       "\n",
       "                  intNov   tempNov  cbDivMG  numSelected  relevance  \\\n",
       "userId session                                                        \n",
       "60     1       -0.018284  0.860360     0.25            4   1.568102   \n",
       "       1       -0.003277  0.922297     0.25            4   1.479522   \n",
       "       2       -0.010216  0.814189     0.50            4   1.997427   \n",
       "       2       -0.001762  1.000000     0.00            1   1.848575   \n",
       "       3       -0.008187  0.813814     0.50            3   1.966456   \n",
       "...                  ...       ...      ...          ...        ...   \n",
       "185    6       -0.000303  1.000000     0.50            4   0.632405   \n",
       "       7       -0.025884  0.603103     0.50            2   1.694264   \n",
       "       7       -0.002093  0.876126     0.50            2   0.928515   \n",
       "       8       -0.028197  0.689189     0.00            1   1.540040   \n",
       "       8       -0.004406  0.876376     0.50            3   1.113866   \n",
       "\n",
       "                relevanceWeight  diversityWeight  noveltyWeight   timestamp  \n",
       "userId session                                                               \n",
       "60     1               0.751590         0.121887       0.126523  1681411803  \n",
       "       1               0.751590         0.121887       0.126523  1681411803  \n",
       "       2               0.474687         0.145313       0.380000  1681412092  \n",
       "       2               0.474687         0.145313       0.380000  1681412092  \n",
       "       3               0.390000         0.410964       0.199036  1681412171  \n",
       "...                         ...              ...            ...         ...  \n",
       "185    6               0.140805         0.560000       0.299195  1681822902  \n",
       "       7               0.140000         0.560000       0.300000  1681822970  \n",
       "       7               0.140000         0.560000       0.300000  1681822970  \n",
       "       8               0.140000         0.560000       0.300000  1681823021  \n",
       "       8               0.140000         0.560000       0.300000  1681823021  \n",
       "\n",
       "[1456 rows x 13 columns]"
      ]
     },
     "execution_count": 244,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "weightsCrossSelections = dfGroupedSelections.set_index([\"userId\",\"session\"]).join(dfWeights.set_index([\"userId\",\"session\"]))\n",
    "weightsCrossSelections"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 245,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-245-16ad3853931d>:2: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  weightsCrossSelectionsNB[\"relRound\"] = (weightsCrossSelectionsNB[\"relevanceWeight\"]*5).astype(int)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='relRound', ylabel='numSelected'>"
      ]
     },
     "execution_count": 245,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "weightsCrossSelectionsNB = weightsCrossSelections.loc[weightsCrossSelections.algorithm != \"BETA\"]\n",
    "weightsCrossSelectionsNB[\"relRound\"] = (weightsCrossSelectionsNB[\"relevanceWeight\"]*5).astype(int)\n",
    "sns.barplot(weightsCrossSelectionsNB, x=\"relRound\", y=\"numSelected\")\n",
    "\n",
    "#the higher selected relevance, the more selections"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 248,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-248-1d5ca458cb9e>:2: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  weightsCrossSelectionsNB[\"relRound\"] = (weightsCrossSelectionsNB[\"diversityWeight\"]*5).astype(int)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='relRound', ylabel='numSelected'>"
      ]
     },
     "execution_count": 248,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "weightsCrossSelectionsNB = weightsCrossSelections.loc[weightsCrossSelections.algorithm != \"BETA\"]\n",
    "weightsCrossSelectionsNB[\"relRound\"] = (weightsCrossSelectionsNB[\"diversityWeight\"]*5).astype(int)\n",
    "sns.barplot(weightsCrossSelectionsNB, x=\"relRound\", y=\"numSelected\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 249,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-249-56831af776f3>:2: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  weightsCrossSelectionsNB[\"relRound\"] = (weightsCrossSelectionsNB[\"noveltyWeight\"]*5).astype(int)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='relRound', ylabel='numSelected'>"
      ]
     },
     "execution_count": 249,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEGCAYAAABo25JHAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAVl0lEQVR4nO3dfbRddX3n8feHEAggFdvcCkMSY4XRZVFR7lBddFpHR4uIoWvEKcwSH0aNyxGBqkOlrkFkZtYsbX0qOKVZwAjqIA5SGxCpTAEptqAJhlCIuKJASYaHAIYHQTDkO3+cjV4v9+EkOfsccvf7tdZZdz/8zj7fs7JyP3fv/fv9dqoKSVJ37TLqAiRJo2UQSFLHGQSS1HEGgSR1nEEgSR2366gL2FYLFy6spUuXjroMSdqprF69+r6qGptq304XBEuXLmXVqlWjLkOSdipJ7phun5eGJKnjDAJJ6jiDQJI6ziCQpI4zCCSp4wwCSeq41oMgybwk309y6RT7dk9yYZL1Sa5PsrTteiRJv2oYZwQnAuum2fcu4CdVdQDwGeATQ6hHkjRBq0GQZBHwRuDsaZocBZzXLF8EvDZJ2qxJkvSr2h5Z/FngZGDvafbvD9wJUFVbkjwI/AZw38RGSZYDywGWLFnSVq2S9DT//a1Hj7qEbfLRL120ze9p7YwgyZHAvVW1ekePVVUrqmq8qsbHxqacKkOStJ3avDR0GLAsye3AV4DXJPnSpDYbgcUASXYFng3c32JNkqRJWguCqjqlqhZV1VLgGODKqnrrpGYrgbc3y0c3bXyIsiQN0dBnH01yOrCqqlYC5wBfTLIeeIBeYEiShmgoQVBVVwNXN8unTtj+M+Atw6hBkjQ1RxZLUscZBJLUcQaBJHWcQSBJHWcQSFLHGQSS1HEGgSR1nEEgSR1nEEhSxxkEktRxBoEkdZxBIEkdZxBIUscZBJLUcQaBJHWcQSBJHdfmw+sXJPlukhuT3Jzk41O0eUeSTUnWNK93t1WPJGlqbT6h7HHgNVX1SJL5wLVJvllV101qd2FVHd9iHZKkGbQWBM1D6B9pVuc3Lx9ML0nPMK3eI0gyL8ka4F7giqq6fopmb06yNslFSRa3WY8k6elaDYKqerKqDgYWAYcmOWhSk0uApVX1UuAK4LypjpNkeZJVSVZt2rSpzZIlqXOG0muoqjYDVwGHT9p+f1U93qyeDRwyzftXVNV4VY2PjY21WqskdU2bvYbGkuzTLO8BvA74waQ2+01YXQasa6seSdLU2uw1tB9wXpJ59ALnq1V1aZLTgVVVtRI4IckyYAvwAPCOFuuRJE2hzV5Da4GXT7H91AnLpwCntFWDJGl2jiyWpI5r89LQTu/kk0/m7rvvZt999+WTn/zkqMuRpFYYBDO4++672bhx46jLkKRWeWlIkjrOIJCkjjMIJKnjDAJJ6jiDQJI6ziCQpI4zCCSp4wwCSeo4g0CSOs4gkKSOMwgkqeMMAknquDkz6dwh//n8gR9z7/seZh7wz/c9PPDjr/6ztw30eJK0vTwjkKSOa/OZxQuSfDfJjUluTvLxKdrsnuTCJOuTXJ9kaVv1SJKm1uYZwePAa6rqZcDBwOFJXjmpzbuAn1TVAcBngE+0WI8kaQptPrO4gEea1fnNqyY1Owo4rVm+CDgzSZr3qmU+gW3n5b+dBqnVm8VJ5gGrgQOAz1fV9ZOa7A/cCVBVW5I8CPwGcN+k4ywHlgMsWbKkzZI7xSew7bz8t9MgtXqzuKqerKqDgUXAoUkO2s7jrKiq8aoaHxsbG2iNktR1Q+k1VFWbgauAwyft2ggsBkiyK/Bs4P5h1CRJ6mmz19BYkn2a5T2A1wE/mNRsJfD2Zvlo4ErvD0jScLV5j2A/4LzmPsEuwFer6tIkpwOrqmolcA7wxSTrgQeAY1qsR5I0hTZ7Da0FXj7F9lMnLP8MeEtbNUiSZufIYknquDkz11Abtu6216/8lKS5yCCYwU8PfP2oS9AOcNCV1B+DQHOWg66k/hgEO4l/Pv0lAz/mlgd+HdiVLQ/cMfDjLzn1poEeT1J7vFksSR1nEEhSxxkEktRxBoEkdZxBIEkdZxBIUscZBJLUcTOOI0hyCU9/vOQvVNWygVckSRqq2QaU/Xnz898B+wJfataPBe5pqyhJ0vDMGARV9W2AJJ+qqvEJuy5JsqrVyiRJQ9HvPYK9kvzWUytJng84JedObuGCrTx3jy0sXLB11KVIGqF+5xr6Y+DqJD8GAjwPeG9rVWkoPvzSzaMuQdIzQF9BUFWXJzkQeFGz6QdV9fhM70myGDgfeC69G84rqupzk9q8Gvgb4LZm08VVdXrf1UuSdlhfQZBkT+CDwPOq6j1JDkzywqq6dIa3bQE+VFU3JNkbWJ3kiqq6ZVK7v6+qI7evfEnSjur3HsH/Ap4AXtWsbwT+20xvqKq7quqGZvlhYB2w/3bWKUlqSb9B8IKq+iTwc4CqepTevYK+JFlK70H210+x+1VJbkzyzSS/Pc37lydZlWTVpk2b+v1YSVIf+g2CJ5LsQTO4LMkLgBnvETwlybOArwEnVdVDk3bfQO9y08uAM4CvT3WMqlpRVeNVNT42NtZnyZKkfvQbBKcBlwOLk3wZ+DvgT2Z7U5L59ELgy1V18eT9VfVQVT3SLF8GzE+ysM+aJEkD0G+voW8lWQ28kt4loROr6r6Z3pMkwDnAuqr69DRt9gXuqapKcii9YLp/W76AJGnH9Ntr6O+q6rXAN6bYNp3DgOOAm5Ksabb9KbAEoKrOAo4G3pdkC/AYcExVTTu3kSRp8GabdG4BsCewMMlz+OUN4l9jlh5AVXUts9xQrqozgTP7rlaSNHCznRG8FzgJ+BfAan75i/0h/AUuSXPCbJPOfQ74XJIPVNUZQ6pJHXPYGYe1ctzdNu/GLuzCnZvvHPhnfOcD3xno8aRR6rfX0NYk+zy1kuQ5Sf5TOyVJkoap3yB4T1Vtfmqlqn4CvKeViiRJQ9VvEMxruoMCkGQesFs7JUmShqnfaagvBy5M8lfN+nubbZKknVy/QfAn9H75v69ZvwI4u5WKJElD1e/I4q1JvgBcWVW3tluSJGmY+rpHkGQZsIbmclCSg5OsbLEuSdKQ9Htp6GPAocDVAFW1pnlusaRZfPv3fn/gx3xs13mQ8NiGDa0c//ev+fbAj6lnrn57Df28qh6ctM05gSRpDuj3jODmJP+BXjfSA4ETgH9oryxJ0rD0e0bwAeC36T2M5gJ6cw2d1FJNkqQh6rfX0KPAR5uXJGkOmW0a6kuY4V5AVS0beEWSpKGa7Yzgz4dShSRpZGabhvoXfciah9cvcUCZJM0t/Q4oexPbOKAsyeIkVyW5JcnNSU6cok2S/EWS9UnWJnnFdnwHSdIO6LfX0Gn0BpRtht6AMmC2AWVbgA9V1YvpPfT+/UlePKnNG4ADm9dy4C/7rEeSNCCtDSirqruq6oZm+WFgHU9/zvFRwPnVcx2wT5L9+qxJkjQA/QbBrwwoS3IG2zCgLMlS4OXA9ZN27Q/cOWF9A08PC5IsT7IqyapNmzb1+7GSpD60PqAsybOArwEnVdVD21EjVbWiqsaranxsbGx7DiFJmsY2DyhL8hxgc1XNOtdQkvn0QuDLVXXxFE02AosnrC9qtkmShmTGM4IkpyZ5UbO8e5IrgfXAPUn+7SzvDXAOsK6qPj1Ns5XA25reQ68EHqyqu7b5W0iStttsZwR/BPzXZvnt9ILjN4F/CZwH/N8Z3nsYcBxwU5I1zbY/BZYAVNVZwGXAEfTC5VHgndv8DSRJO2S2IHhiwiWgPwAuqKongXVJZhuMdi2QWdoU8P5+i5UkDd5sN4sfT3JQkjHg3wDfmrBvz/bKkiQNy2xnBCcCFwFjwGeq6jaAJEcA32+5NmmH1J7FVrZSe/oMJWkms13euR540RTbL6N3fV96xvr5YT8fdQnSTqGv7qNJ9gHeBiyd+J6qOqGVqiRJQ9PvoyovA64DbgK2tleOJGnY+g2CBVX1wVYrkSSNRL9TTHwxyXuS7Jfk1596tVqZJGko+j0jeAL4M3rTTDzVBaOA32qjKEnS8PQbBB8CDqiq+9osRpI0fP1eGnpqCghJ0hzT7xnBT4E1Sa6iNxU1YPdRSZoL+g2CrzcvSdIc0+/zCM5ruxBJ0mj0O7L4NqZ4RnFV2WtIknZy/V4aGp+wvAB4C+A4AkmaA/rqNVRV9094bayqzwJvbLc0SdIw9Htp6BUTVnehd4bQ79mEJOkZrN9f5p/il/cItgC307s8NK0k5wJHAvdW1UFT7H818DfAbc2mi6vq9D7rkSQNSL9B8AbgzfzqNNTHADP94v4CcCZw/gxt/r6qjuyzBkmNfZonyO5TPnRHO25bxhFsBm4AftbPG6rqmiRLt6sqSTN665POBq/B6TcIFlXV4S18/quS3Aj8P+DDVXXzVI2SLAeWAyxZsqSFMiSpu/qda+gfkrxkwJ99A/C8qnoZcAYzjFyuqhVVNV5V42NjYwMuQ5K6rd8g+F1gdZJbk6xNclOStTvywVX1UFU90ixfBsxPsnBHjilJ2nbbcrN4oJLsC9xTVZXkUHqhdP+gP0eSNLN+5xq6Y1sPnOQC4NXAwiQbgI8B85vjnQUcDbwvyRbgMeCYKrtASNKwtTYorKqOnWX/mfS6l0qSRqjfewSSpDnKIJCkjjMIJKnjDAJJ6jiDQJI6ziCQpI4zCCSp4wwCSeo4g0CSOs4gkKSOMwgkqeMMAknqOINAkjrOIJCkjjMIJKnjDAJJ6jiDQJI6rrUgSHJuknuT/NM0+5PkL5KsT7I2ySvaqkWSNL02zwi+ABw+w/43AAc2r+XAX7ZYiyRpGq0FQVVdAzwwQ5OjgPOr5zpgnyT7tVWPJGlqrT28vg/7A3dOWN/QbLtrcsMky+mdNbBkyZKhFCepP2d+6JJRl7DNjv/Um0ZdwjPKTnGzuKpWVNV4VY2PjY2NuhxJmlNGGQQbgcUT1hc12yRJQzTKIFgJvK3pPfRK4MGqetplIUlSu1q7R5DkAuDVwMIkG4CPAfMBquos4DLgCGA98CjwzrZqkSRNr7UgqKpjZ9lfwPvb+nxJUn92ipvFkqT2GASS1HEGgSR1nEEgSR1nEEhSxxkEktRxBoEkdZxBIEkdZxBIUscZBJLUcQaBJHWcQSBJHWcQSFLHGQSS1HEGgSR1nEEgSR1nEEhSx7UaBEkOT3JrkvVJPjLF/nck2ZRkTfN6d5v1SJKers1nFs8DPg+8DtgAfC/Jyqq6ZVLTC6vq+LbqkCTNrM0zgkOB9VX146p6AvgKcFSLnydJ2g5tBsH+wJ0T1jc02yZ7c5K1SS5KsniqAyVZnmRVklWbNm1qo1ZJ6qxR3yy+BFhaVS8FrgDOm6pRVa2oqvGqGh8bGxtqgZI017UZBBuBiX/hL2q2/UJV3V9VjzerZwOHtFiPJGkKbQbB94ADkzw/yW7AMcDKiQ2S7DdhdRmwrsV6JElTaK3XUFVtSXI88LfAPODcqro5yenAqqpaCZyQZBmwBXgAeEdb9UiSptZaEABU1WXAZZO2nTph+RTglDZrkCTNbNQ3iyVJI2YQSFLHGQSS1HEGgSR1nEEgSR1nEEhSxxkEktRxBoEkdZxBIEkdZxBIUscZBJLUcQaBJHWcQSBJHWcQSFLHGQSS1HEGgSR1nEEgSR3XahAkOTzJrUnWJ/nIFPt3T3Jhs//6JEvbrEeS9HStBUGSecDngTcALwaOTfLiSc3eBfykqg4APgN8oq16JElTa/OM4FBgfVX9uKqeAL4CHDWpzVHAec3yRcBrk6TFmiRJk6Sq2jlwcjRweFW9u1k/Dvidqjp+Qpt/atpsaNZ/1LS5b9KxlgPLm9UXAre2UvTUFgL3zdpq5+X323nN5e8Gfr9Be15VjU21Y9chFrHdqmoFsGIUn51kVVWNj+Kzh8Hvt/Oay98N/H7D1OaloY3A4gnri5ptU7ZJsivwbOD+FmuSJE3SZhB8DzgwyfOT7AYcA6yc1GYl8PZm+WjgymrrWpUkaUqtXRqqqi1Jjgf+FpgHnFtVNyc5HVhVVSuBc4AvJlkPPEAvLJ5pRnJJaoj8fjuvufzdwO83NK3dLJYk7RwcWSxJHWcQSFLHGQQzmG2KjJ1ZknOT3NuM5ZhTkixOclWSW5LcnOTEUdc0SEkWJPlukhub7/fxUdfUhiTzknw/yaWjrmXQktye5KYka5KsGnk93iOYWjNFxg+B1wEb6PWCOraqbhlpYQOS5PeAR4Dzq+qgUdczSEn2A/arqhuS7A2sBv5wDv3bBdirqh5JMh+4Fjixqq4bcWkDleSDwDjwa1V15KjrGaQktwPjkwfPjopnBNPrZ4qMnVZVXUOvp9acU1V3VdUNzfLDwDpg/9FWNTjV80izOr95zam/6JIsAt4InD3qWrrAIJje/sCdE9Y3MId+mXRFM6Pty4HrR1zKQDWXTdYA9wJXVNWc+n7AZ4GTga0jrqMtBXwryepmCp2RMgg0ZyV5FvA14KSqemjU9QxSVT1ZVQfTG7F/aJI5c3kvyZHAvVW1etS1tOh3q+oV9GZnfn9zqXZkDILp9TNFhp6hmmvnXwO+XFUXj7qetlTVZuAq4PARlzJIhwHLmuvoXwFek+RLoy1psKpqY/PzXuCv6V2KHhmDYHr9TJGhZ6DmZuo5wLqq+vSo6xm0JGNJ9mmW96DXoeEHIy1qgKrqlKpaVFVL6f2/u7Kq3jrisgYmyV5NJwaS7AW8Hhhp7z2DYBpVtQV4aoqMdcBXq+rm0VY1OEkuAP4ReGGSDUneNeqaBugw4Dh6f0muaV5HjLqoAdoPuCrJWnp/sFxRVXOui+Uc9lzg2iQ3At8FvlFVl4+yILuPSlLHeUYgSR1nEEhSxxkEktRxBoEkdZxBIEkdZxBIM0jySPNzaZLHmq6otyQ5vxm01uZnn5bkw21+hgQGgUR6+vm/8KNmWoeX0Btp/u9bLUwaEoNAndT8hX9rkvPpjer8L0m+l2TtbPP7V9WT9AYC7d8c67XNvPk3Nc952L3ZfnuShc3yeJKrm+XTmnZXJ/lxkhMm1PXRJD9Mci3wwja+uzSZQaAuOxD4n8Af0/ulfihwMHDITJOAJVkA/A5webP8BeCPquolwK7A+/r47BcBf9B85seSzE9yCL0pFQ4GjgD+1XZ9K2kbGQTqsjuah7m8vnl9H7iB3i/pA6do/4Jm6ud7gLuqai29v9pvq6ofNm3OA/qZSfIbVfV482CSe+lNO/Cvgb+uqkeb2VKd20pDseuoC5BG6KfNzwD/o6r+apb2P6qqg5vLPd9Jsgy4Y4b2W/jlH1sLJu17fMLyk/h/USPkGYHUm1jwPzbPLyDJ/kl+c7rGzV/xHwFOAW4FliY5oNl9HPDtZvl24JBm+c191HEN8IdJ9mhmp3zTtn4RaXsYBOq8qvoW8L+Bf0xyE3ARsPcsb/s6sCe96/jvBP5P896twFlNm48Dn2seTv5kH3XcAFwI3Ah8k97MolLrnH1UkjrOMwJJ6jiDQJI6ziCQpI4zCCSp4wwCSeo4g0CSOs4gkKSO+//AZFAVqrt2HwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "weightsCrossSelectionsNB = weightsCrossSelections.loc[weightsCrossSelections.algorithm != \"BETA\"]\n",
    "weightsCrossSelectionsNB[\"relRound\"] = (weightsCrossSelectionsNB[\"noveltyWeight\"]*5).astype(int)\n",
    "sns.barplot(weightsCrossSelectionsNB, x=\"relRound\", y=\"numSelected\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 247,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-247-88365c1e5a6c>:2: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  weightsCrossSelectionsB[\"relRound\"] = (weightsCrossSelectionsB[\"relevanceWeight\"]*5).astype(int)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='relRound', ylabel='numSelected'>"
      ]
     },
     "execution_count": 247,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "weightsCrossSelectionsB = weightsCrossSelections.loc[weightsCrossSelections.algorithm == \"BETA\"]\n",
    "weightsCrossSelectionsB[\"relRound\"] = (weightsCrossSelectionsB[\"relevanceWeight\"]*5).astype(int)\n",
    "sns.barplot(weightsCrossSelectionsB, x=\"relRound\", y=\"numSelected\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Diversity / novelty while users are divided to those with (in)sufficient reported diversity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1200x400 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#sufficient diversity\n",
    "fig,ax = plt.subplots(1,3, figsize=(12,4))\n",
    "sns.barplot(dfGroupedImpressions.loc[dfGroupedImpressions.userId.isin(usersWithSufficientDiversity)], x=\"session\", y=\"collDiv\", hue=\"algorithm\", ax=ax[0])\n",
    "sns.barplot(dfGroupedImpressions.loc[dfGroupedImpressions.userId.isin(usersWithSufficientDiversity)], x=\"session\", y=\"cbDiv\", hue=\"algorithm\", ax=ax[1])\n",
    "sns.barplot(dfGroupedImpressions.loc[dfGroupedImpressions.userId.isin(usersWithSufficientDiversity)], x=\"session\", y=\"intNov\", hue=\"algorithm\", ax=ax[2])\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1200x400 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#insufficient diversity\n",
    "fig,ax = plt.subplots(1,3, figsize=(12,4))\n",
    "sns.barplot(dfGroupedImpressions.loc[dfGroupedImpressions.userId.isin(usersWithInsufficientDiversity)], x=\"session\", y=\"collDiv\", hue=\"algorithm\", ax=ax[0])\n",
    "sns.barplot(dfGroupedImpressions.loc[dfGroupedImpressions.userId.isin(usersWithInsufficientDiversity)], x=\"session\", y=\"cbDiv\", hue=\"algorithm\", ax=ax[1])\n",
    "sns.barplot(dfGroupedImpressions.loc[dfGroupedImpressions.userId.isin(usersWithInsufficientDiversity)], x=\"session\", y=\"intNov\", hue=\"algorithm\", ax=ax[2])\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "collDiv    0.930034\n",
       "cbDiv      0.355235\n",
       "intNov    -0.014455\n",
       "dtype: float64"
      ]
     },
     "execution_count": 100,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfGroupedImpressions.loc[dfGroupedImpressions.userId.isin(usersWithSufficientDiversity)].iloc[:,-3:].mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "collDiv    0.915141\n",
       "cbDiv      0.338483\n",
       "intNov    -0.023672\n",
       "dtype: float64"
      ]
     },
     "execution_count": 101,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfGroupedImpressions.loc[dfGroupedImpressions.userId.isin(usersWithInsufficientDiversity)].iloc[:,-3:].mean()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- indeed, values are a bit lower if users reported the decrease..."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1200x400 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(1,3, figsize=(12,4))\n",
    "sns.barplot(dfGroupedSelections.loc[dfGroupedSelections.userId.isin(usersWithSufficientDiversity)], x=\"session\", y=\"collDiv\", hue=\"algorithm\", ax=ax[0])\n",
    "sns.barplot(dfGroupedSelections.loc[dfGroupedSelections.userId.isin(usersWithSufficientDiversity)], x=\"session\", y=\"cbDiv\", hue=\"algorithm\", ax=ax[1])\n",
    "sns.barplot(dfGroupedSelections.loc[dfGroupedSelections.userId.isin(usersWithSufficientDiversity)], x=\"session\", y=\"intNov\", hue=\"algorithm\", ax=ax[2])\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1200x400 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(1,3, figsize=(12,4))\n",
    "sns.barplot(dfGroupedSelections.loc[dfGroupedSelections.userId.isin(usersWithInsufficientDiversity)], x=\"session\", y=\"collDiv\", hue=\"algorithm\", ax=ax[0])\n",
    "sns.barplot(dfGroupedSelections.loc[dfGroupedSelections.userId.isin(usersWithInsufficientDiversity)], x=\"session\", y=\"cbDiv\", hue=\"algorithm\", ax=ax[1])\n",
    "sns.barplot(dfGroupedSelections.loc[dfGroupedSelections.userId.isin(usersWithInsufficientDiversity)], x=\"session\", y=\"intNov\", hue=\"algorithm\", ax=ax[2])\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "collDiv    0.908014\n",
       "cbDiv      0.257323\n",
       "intNov    -0.017880\n",
       "dtype: float64"
      ]
     },
     "execution_count": 103,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfGroupedSelections.loc[dfGroupedSelections.userId.isin(usersWithSufficientDiversity)].iloc[:,-3:].mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "collDiv    0.865407\n",
       "cbDiv      0.219911\n",
       "intNov    -0.033590\n",
       "dtype: float64"
      ]
     },
     "execution_count": 104,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfGroupedSelections.loc[dfGroupedSelections.userId.isin(usersWithInsufficientDiversity)].iloc[:,-3:].mean()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- differences are quite a bit more notable for selections than for impressions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

